Isolated Critical Points for Scherk-Schwarz Compactifications of M-theory

We consider Scherk-Schwarz compactifications of M-theory (toroidal compactifications with a non-trivial spin structure) in various dimensions and find isolated critical points of the potential on the moduli space. We demonstrate this by identifying the unbroken duality group and finding isolated points on the moduli spaces which are fixed by elements of the unbroken duality group. We work out concrete examples involving compactifications down to $d=8,6, 5$ and $4$ spacetime dimensions. We also conjecture a duality covariant anomaly cancellation condition for M-theory on $T^n$ orbifolded by discrete $\mathbb Z_N$ symmetries acting as phases on the charge lattice. This anomaly cancellation condition generalizes the level matching requirement for perturbative string orbifolds.

==> 6d.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    836115,      19358]
NotebookOptionsPosition[    800577,      18907]
NotebookOutlinePosition[    800971,      18923]
CellTagsIndexPosition[    800928,      18920]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["6 d: SO(5,5)", "Title",
 CellChangeTimes->{{3.9877220422386417`*^9, 
  3.987722049365563*^9}},ExpressionUUID->"311d7f83-c9a8-423d-8bb0-\
1f1ea3eeda71"],

Cell[CellGroupData[{

Cell["Functions", "Section",
 CellChangeTimes->{{3.987720919298821*^9, 
  3.987720920721636*^9}},ExpressionUUID->"c0a3bfe1-6bac-49e9-97fe-\
464791037faf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"chargeChirality", "=", "\"\<Odd\>\""}], ";"}], "  "}], "\n", 
 RowBox[{
  RowBox[{"d", "=", "5"}], ";"}]}], "Input",
 CellLabel->
  "In[2577]:=",ExpressionUUID->"8750b9fe-f313-45e4-a125-4edbf74f376b"],

Cell[CellGroupData[{

Cell["utilities", "Subsection",
 CellChangeTimes->{{3.987709461394807*^9, 
  3.9877094630379353`*^9}},ExpressionUUID->"8f59a450-455a-4e21-a054-\
a5bd45cafe7f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"MatKey", ",", "VecKey", ",", "Mod2", ",", "BlockDiag"}], "]"}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MatKey", "[", "m_", "]"}], ":=", 
   RowBox[{"ToString", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", "m", "]"}], ",", "InputForm"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VecKey", "[", "v_", "]"}], ":=", 
   RowBox[{"FromDigits", "[", 
    RowBox[{"v", ",", "2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Mod2", "[", "x_", "]"}], ":=", 
    RowBox[{"Mod", "[", 
     RowBox[{"x", ",", "2"}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BlockDiag", "[", "mats_List", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"dims", ",", "n", ",", "pos", ",", "out"}], "}"}], ",", 
     RowBox[{
      RowBox[{"dims", "=", 
       RowBox[{"Length", "/@", "mats"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{"Total", "[", "dims", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"pos", "=", 
       RowBox[{"Accumulate", "[", 
        RowBox[{"Prepend", "[", 
         RowBox[{"dims", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"out", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"out", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"pos", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "+", "1"}], ";;", 
             RowBox[{"pos", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"pos", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "+", "1"}], ";;", 
             RowBox[{"pos", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}]}]}], "]"}], "]"}], "=", 
         RowBox[{"mats", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "mats", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "out"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987709463671723*^9, 3.987709465507305*^9}},
 CellLabel->
  "In[2579]:=",ExpressionUUID->"0e9472d1-865e-4102-90a5-170ac03cb68e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Root lattice grams", "Subsection",
 CellChangeTimes->{{3.987709498693268*^9, 
  3.9877095061896067`*^9}},ExpressionUUID->"8505543f-dcef-412b-a1e9-\
89a743d27e4a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"CartanA", ",", "CartanD", ",", "DirectSumGram"}], "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CartanA", "[", 
     RowBox[{"n_Integer", "?", "Positive"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"g", "=", 
        RowBox[{"2", " ", 
         RowBox[{"IdentityMatrix", "[", "n", "]"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", 
              RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "=", 
           RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"i", "+", "1"}], ",", "i"}], "]"}], "]"}], "=", 
           RowBox[{"-", "1"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "g"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CartanD", "[", "3", "]"}], ":=", 
    RowBox[{"CartanA", "[", "3", "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CartanD", "[", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", ">=", "4"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"g", "=", 
         RowBox[{"2", " ", 
          RowBox[{"IdentityMatrix", "[", "n", "]"}]}]}], ",", "edges"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{"edges", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"i", "+", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"n", "-", "2"}], ",", "n"}], "}"}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"e", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"e", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], "=", 
           RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"e", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"e", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "=", 
           RowBox[{"-", "1"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"e", ",", "edges"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "g"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DirectSumGram", "[", "blocks_List", "]"}], ":=", 
    RowBox[{"BlockDiag", "[", "blocks", "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"latticeData", "=", 
   RowBox[{"<|", 
    RowBox[{
     RowBox[{"\"\<A1^5\>\"", "->", 
      RowBox[{"DirectSumGram", "[", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{
         RowBox[{"CartanA", "[", "1", "]"}], ",", "5"}], "]"}], "]"}]}], ",", 
     
     RowBox[{"\"\<A1^3 A2\>\"", "->", 
      RowBox[{"DirectSumGram", "[", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"ConstantArray", "[", 
          RowBox[{
           RowBox[{"CartanA", "[", "1", "]"}], ",", "3"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"CartanA", "[", "2", "]"}], "}"}]}], "]"}], "]"}]}], ",", 
     RowBox[{"\"\<A1 A2^2\>\"", "->", 
      RowBox[{"DirectSumGram", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CartanA", "[", "1", "]"}], ",", 
         RowBox[{"CartanA", "[", "2", "]"}], ",", 
         RowBox[{"CartanA", "[", "2", "]"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"\"\<A1^2 A3\>\"", "->", 
      RowBox[{"DirectSumGram", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CartanA", "[", "1", "]"}], ",", 
         RowBox[{"CartanA", "[", "1", "]"}], ",", 
         RowBox[{"CartanA", "[", "3", "]"}]}], "}"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\"\<A2 A3\>\"", "->", 
      RowBox[{"DirectSumGram", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CartanA", "[", "2", "]"}], ",", 
         RowBox[{"CartanA", "[", "3", "]"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"\"\<A1 A4\>\"", "->", 
      RowBox[{"DirectSumGram", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CartanA", "[", "1", "]"}], ",", 
         RowBox[{"CartanA", "[", "4", "]"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"\"\<A1 D4\>\"", "->", 
      RowBox[{"DirectSumGram", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CartanA", "[", "1", "]"}], ",", 
         RowBox[{"CartanD", "[", "4", "]"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"\"\<A5\>\"", "->", 
      RowBox[{"CartanA", "[", "5", "]"}]}], ",", 
     RowBox[{"\"\<D5\>\"", "->", 
      RowBox[{"CartanD", "[", "5", "]"}]}]}], "|>"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987709507126182*^9, 3.98770951004366*^9}, 
   3.9877095419831543`*^9, {3.987720448618058*^9, 3.9877204577006283`*^9}},
 CellLabel->
  "In[2584]:=",ExpressionUUID->"5e6d2332-b91b-40e8-b320-f4f9c5a12bea"]
}, Closed]],

Cell[CellGroupData[{

Cell["Aut (L) from roots", "Subsection",
 CellChangeTimes->{{3.987709551331291*^9, 
  3.98770955521517*^9}},ExpressionUUID->"6bdd8930-e66a-411a-8b10-\
0d8029bf1ca4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"RootVectors", ",", "AutLattice"}], "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RootVectors", "[", "G_", "]"}], ":=", 
    RowBox[{
     RowBox[{"RootVectors", "[", "G", "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", ",", "minEig", ",", "bound"}], "}"}], ",", 
       RowBox[{
        RowBox[{"n", "=", 
         RowBox[{"Length", "[", "G", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"minEig", "=", 
         RowBox[{"Min", "[", 
          RowBox[{"Eigenvalues", "[", 
           RowBox[{"N", "[", "G", "]"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"bound", "=", 
         RowBox[{
          RowBox[{"Ceiling", "[", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"2", "/", "minEig"}], "]"}], "]"}], "+", "1"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"Tuples", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{"-", "bound"}], ",", "bound"}], "]"}], ",", "n"}], 
           "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", ".", "G", ".", "#"}], "==", "2"}], "&"}]}], 
         "]"}]}]}], "]"}]}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AutLattice", "[", "G_", "]"}], ":=", 
   RowBox[{
    RowBox[{"AutLattice", "[", "G", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "=", 
         RowBox[{"Length", "[", "G", "]"}]}], ",", "roots", ",", "harvested", 
        ",", "extend"}], "}"}], ",", 
      RowBox[{
       RowBox[{"roots", "=", 
        RowBox[{"RootVectors", "[", "G", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"harvested", "=", 
        RowBox[{
         RowBox[{"Reap", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"extend", "[", "rows_List", "]"}], ":=", 
            RowBox[{"Module", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"k", ",", "candidates", ",", "A"}], "}"}], ",", 
              RowBox[{
               RowBox[{"k", "=", 
                RowBox[{
                 RowBox[{"Length", "[", "rows", "]"}], "+", "1"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"k", ">", "n"}], ",", 
                 RowBox[{
                  RowBox[{"A", "=", "rows"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Det", "[", "A", "]"}], "^", "2"}], "==", "1"}], "&&", 
                    RowBox[{
                    RowBox[{"A", ".", "G", ".", 
                    RowBox[{"Transpose", "[", "A", "]"}]}], "===", "G"}]}], 
                    ",", 
                    RowBox[{"Sow", "[", "A", "]"}]}], "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"candidates", "=", 
                   RowBox[{"Select", "[", 
                    RowBox[{"roots", ",", 
                    RowBox[{
                    RowBox[{"And", "@@", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"rows", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ".", "G", ".", "#"}], "==", 
                    RowBox[{"G", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "k"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], 
                    "]"}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"Scan", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"extend", "[", 
                    RowBox[{"Append", "[", 
                    RowBox[{"rows", ",", "#"}], "]"}], "]"}], "&"}], ",", 
                    "candidates"}], "]"}]}]}], "]"}]}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"extend", "[", 
            RowBox[{"{", "}"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"harvested", "===", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"DeleteDuplicates", "[", 
          RowBox[{"First", "[", "harvested", "]"}], "]"}]}], "]"}]}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987709556094273*^9, 3.987709558551668*^9}},
 CellLabel->
  "In[2590]:=",ExpressionUUID->"ba642c6d-b6e3-4787-a046-c9333a941d32"]
}, Closed]],

Cell[CellGroupData[{

Cell["Disc group action", "Subsection",
 CellChangeTimes->{{3.9877095696257677`*^9, 
  3.987709573260866*^9}},ExpressionUUID->"b72f7bf1-105b-4a64-b501-\
a46c5633f614"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"GlueVecs", ",", "DiscTrivialQ", ",", "SameDiscActionQ"}], "]"}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GlueVecs", "[", "gram_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"smiths", ",", "nontrivial", ",", "diag"}], "}"}], ",", 
      RowBox[{
       RowBox[{"smiths", "=", 
        RowBox[{"SmithDecomposition", "[", "gram", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"diag", "=", 
        RowBox[{"Diagonal", "[", 
         RowBox[{"smiths", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nontrivial", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Position", "[", 
          RowBox[{"diag", ",", 
           RowBox[{"_", "?", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "!=", "1"}], "&"}], ")"}]}]}], "]"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"diag", "[", 
          RowBox[{"[", "nontrivial", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"smiths", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "nontrivial"}], "]"}], "]"}], "/", 
          RowBox[{"diag", "[", 
           RowBox[{"[", "nontrivial", "]"}], "]"}]}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DiscTrivialQ", "[", 
     RowBox[{"A_", ",", "glue_"}], "]"}], ":=", 
    RowBox[{"MatrixQ", "[", 
     RowBox[{
      RowBox[{"glue", ".", 
       RowBox[{"(", 
        RowBox[{"A", "-", 
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{"Length", "[", "A", "]"}], "]"}]}], ")"}]}], ",", 
      "IntegerQ"}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SameDiscActionQ", "[", 
    RowBox[{"A_", ",", "B_", ",", "glue_"}], "]"}], ":=", 
   RowBox[{"MatrixQ", "[", 
    RowBox[{
     RowBox[{"glue", ".", 
      RowBox[{"(", 
       RowBox[{"A", "-", "B"}], ")"}]}], ",", "IntegerQ"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.98770957403096*^9, 3.9877095763218613`*^9}},
 CellLabel->
  "In[2593]:=",ExpressionUUID->"d7d5016e-738b-4c50-8c53-e42fa670bf70"]
}, Closed]],

Cell[CellGroupData[{

Cell["Greedy generators from a finite enumerated group", "Subsection",
 CellChangeTimes->{{3.987709597377591*^9, 
  3.987709598296049*^9}},ExpressionUUID->"a8bb5bb1-ca69-47b4-b906-\
2cb5fb793edd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"GroupClosure", ",", "GreedyGeneratingSet"}], "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GroupClosure", "[", 
     RowBox[{"gens_List", ",", "id_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "seen", ",", "elems", ",", "queue", ",", "h", ",", "new", ",", "key"}],
        "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"gens", "===", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", "id", "}"}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"seen", "=", 
        RowBox[{"<|", 
         RowBox[{
          RowBox[{"MatKey", "[", "id", "]"}], "->", "True"}], "|>"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"elems", "=", 
        RowBox[{"{", "id", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"queue", "=", 
        RowBox[{"{", "id", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"queue", "=!=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{
          RowBox[{"h", "=", 
           RowBox[{"First", "[", "queue", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"queue", "=", 
           RowBox[{"Rest", "[", "queue", "]"}]}], ";", "\[IndentingNewLine]", 
          
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"new", "=", 
              RowBox[{"h", ".", "g"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"key", "=", 
              RowBox[{"MatKey", "[", "new", "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"!", 
                RowBox[{"KeyExistsQ", "[", 
                 RowBox[{"seen", ",", "key"}], "]"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"seen", "[", "key", "]"}], "=", "True"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"elems", ",", "new"}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"queue", ",", "new"}], "]"}], ";"}]}], "]"}]}], ",", 
            
            RowBox[{"{", 
             RowBox[{"g", ",", "gens"}], "}"}]}], "]"}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "elems"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GreedyGeneratingSet", "[", "elements_List", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "id", ",", 
       RowBox[{"gens", "=", 
        RowBox[{"{", "}"}]}], ",", "closure", ",", "seen", ",", "key"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"elements", "===", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", 
        RowBox[{"elements", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"id", "=", 
       RowBox[{"IdentityMatrix", "[", "n", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"closure", "=", 
       RowBox[{"{", "id", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"seen", "=", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"MatKey", "[", "id", "]"}], "->", "True"}], "|>"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"key", "=", 
          RowBox[{"MatKey", "[", "e", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"KeyExistsQ", "[", 
             RowBox[{"seen", ",", "key"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"gens", ",", "e"}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"closure", "=", 
             RowBox[{"GroupClosure", "[", 
              RowBox[{"gens", ",", "id"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"seen", "=", 
             RowBox[{"AssociationThread", "[", 
              RowBox[{
               RowBox[{"MatKey", "/@", "closure"}], "->", 
               RowBox[{"ConstantArray", "[", 
                RowBox[{"True", ",", 
                 RowBox[{"Length", "[", "closure", "]"}]}], "]"}]}], "]"}]}], 
            ";"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"e", ",", "elements"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "gens"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987709603319235*^9, 3.9877096033242483`*^9}, 
   3.98772131392139*^9},
 CellLabel->
  "In[2597]:=",ExpressionUUID->"29e98974-4905-474c-b10d-42164695ebb7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Narain lattice construction", "Subsection",
 CellChangeTimes->{
  3.9877096243212223`*^9},ExpressionUUID->"5a3cf2de-33c9-414c-be8e-\
d9f3119edbfc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "LeftEmbed", ",", "RightEmbed", ",", "AmbientEta", ",", 
     "NarainBasisFromGlue", ",", "NarainGram", ",", "etaPair", ",", "etaStd", 
     ",", "PairToStdOrder", ",", "PrimitivePart", ",", "KernelColsSNF", ",", 
     "SmallCandidates", ",", "FindPrimitiveIsotropic", ",", 
     "FindHyperbolicPartner", ",", "UnimodularWPair", ",", "UnimodularWStd", 
     ",", "NarainChangeData"}], "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"LeftEmbed", "[", "v_", "]"}], ":=", 
   RowBox[{"Join", "[", 
    RowBox[{"v", ",", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"Length", "[", "v", "]"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RightEmbed", "[", "v_", "]"}], ":=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", 
        RowBox[{"Length", "[", "v", "]"}]}], "]"}], ",", "v"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AmbientEta", "[", "G_", "]"}], ":=", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"G", ",", 
         RowBox[{"0", " ", "G"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", " ", "G"}], ",", 
         RowBox[{"-", "G"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NarainBasisFromGlue", "[", "G_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "n", ",", "glueData", ",", "glueVecs", ",", "rawGens", ",", "den", ",",
         "intGens", ",", "red", ",", "basisRows"}], "}"}], ",", 
      RowBox[{
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "G", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"glueData", "=", 
        RowBox[{"GlueVecs", "[", "G", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"glueVecs", "=", 
        RowBox[{"glueData", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"rawGens", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"LeftEmbed", "/@", 
           RowBox[{"IdentityMatrix", "[", "n", "]"}]}], ",", 
          RowBox[{"RightEmbed", "/@", 
           RowBox[{"IdentityMatrix", "[", "n", "]"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Join", "[", 
              RowBox[{"#", ",", "#"}], "]"}], "&"}], ")"}], "/@", 
           "glueVecs"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"den", "=", 
        RowBox[{"LCM", "@@", 
         RowBox[{"Denominator", "[", 
          RowBox[{"Flatten", "[", "rawGens", "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"intGens", "=", 
        RowBox[{"den", " ", "rawGens"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"red", "=", 
        RowBox[{"LatticeReduce", "[", "intGens", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"basisRows", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"red", ",", 
          RowBox[{
           RowBox[{"#", "!=", 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", " ", "n"}]}], "]"}]}], "&"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "basisRows", "]"}], "!=", 
          RowBox[{"2", " ", "n"}]}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"basisRows", "/", "den"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NarainGram", "[", 
     RowBox[{"G_", ",", "B_"}], "]"}], ":=", 
    RowBox[{"B", ".", 
     RowBox[{"AmbientEta", "[", "G", "]"}], ".", 
     RowBox[{"Transpose", "[", "B", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"etaPair", "[", "n_", "]"}], ":=", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"IdentityMatrix", "[", "n", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"etaStd", "[", "n_", "]"}], ":=", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"IdentityMatrix", "[", "n", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "n", "]"}], ",", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], "}"}]}], "}"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PairToStdOrder", "[", "n_", "]"}], ":=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"1", ",", 
        RowBox[{"2", " ", "n"}], ",", "2"}], "]"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{"2", ",", 
        RowBox[{"2", " ", "n"}], ",", "2"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PrimitivePart", "[", "v_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"g", "=", 
        RowBox[{"GCD", "@@", 
         RowBox[{"Abs", "[", "v", "]"}]}]}], "}"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"g", "==", "0"}], ",", "v", ",", 
        RowBox[{"v", "/", "g"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KernelColsSNF", "[", "A_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"u", ",", "dmat", ",", "v", ",", "r", ",", "m", ",", "diag"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "dmat", ",", "v"}], "}"}], "=", 
        RowBox[{"SmithDecomposition", "[", "A", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"m", "=", 
        RowBox[{
         RowBox[{"Dimensions", "[", "A", "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"diag", "=", 
        RowBox[{"Diagonal", "[", "dmat", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"r", "=", 
        RowBox[{"Count", "[", 
         RowBox[{"diag", ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"#", "!=", "0"}], "&"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"r", "==", "m"}], ",", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "0"}], "}"}]}], "]"}], ",", 
         RowBox[{"v", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", 
            RowBox[{
             RowBox[{"r", "+", "1"}], ";;", "m"}]}], "]"}], "]"}]}], 
        "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SmallCandidates", "[", "m_", "]"}], ":=", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"PrimitivePart", "/@", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Tuples", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", "m"}], 
         "]"}], ",", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", "m"}], "]"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FindPrimitiveIsotropic", "[", "G_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "=", 
         RowBox[{"Length", "[", "G", "]"}]}], ",", "cand"}], "}"}], ",", 
      RowBox[{
       RowBox[{"cand", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "m", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"IdentityMatrix", "[", "m", "]"}]}], ",", 
          RowBox[{"SmallCandidates", "[", "m", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"SelectFirst", "[", 
        RowBox[{"cand", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"#", ".", "G", ".", "#"}], "==", "0"}], ")"}], "&"}], ",",
          "$Failed"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FindHyperbolicPartner", "[", 
     RowBox[{"G_", ",", "u_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "=", 
         RowBox[{"Length", "[", "G", "]"}]}], ",", "cand"}], "}"}], ",", 
      RowBox[{
       RowBox[{"cand", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "m", "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"IdentityMatrix", "[", "m", "]"}]}], ",", 
          RowBox[{"SmallCandidates", "[", "m", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"FirstCase", "[", 
        RowBox[{"cand", ",", 
         RowBox[{
          RowBox[{"x_", "/;", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"u", ".", "G", ".", "x"}], "==", "1"}], "&&", 
             RowBox[{"EvenQ", "[", 
              RowBox[{"x", ".", "G", ".", "x"}], "]"}]}], ")"}]}], ":>", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"q", "=", 
               RowBox[{"x", ".", "G", ".", "x"}]}], ",", "v"}], "}"}], ",", 
            RowBox[{
             RowBox[{"v", "=", 
              RowBox[{"x", "-", 
               RowBox[{
                RowBox[{"Quotient", "[", 
                 RowBox[{"q", ",", "2"}], "]"}], " ", "u"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"v", ".", "G", ".", "v"}], "==", "0"}], "&&", 
                RowBox[{
                 RowBox[{"u", ".", "G", ".", "v"}], "==", "1"}]}], ",", "v", 
               ",", "Nothing"}], "]"}]}]}], "]"}]}], ",", "$Failed"}], 
        "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"UnimodularWPair", "[", "G_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "=", 
         RowBox[{"Length", "[", "G", "]"}]}], ",", "n", ",", "u", ",", "v", 
        ",", "Kcols", ",", "Gperp", ",", "Wperp", ",", "W12", ",", "W"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", "==", "0"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"n", "=", 
        RowBox[{"Quotient", "[", 
         RowBox[{"m", ",", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"u", "=", 
        RowBox[{"FindPrimitiveIsotropic", "[", "G", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"u", "===", "$Failed"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"v", "=", 
        RowBox[{"FindHyperbolicPartner", "[", 
         RowBox[{"G", ",", "u"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"v", "===", "$Failed"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"W12", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{"u", ",", "v"}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", "==", "2"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Transpose", "[", "W12", "]"}], ".", "G", ".", "W12"}], 
             "===", 
             RowBox[{"etaPair", "[", "1", "]"}]}], ",", "W12", ",", 
            "$Failed"}], "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Kcols", "=", 
        RowBox[{"KernelColsSNF", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"u", ".", "G"}], ",", 
           RowBox[{"v", ".", "G"}]}], "}"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "Kcols", "]"}], "=!=", 
          RowBox[{"{", 
           RowBox[{"m", ",", 
            RowBox[{"m", "-", "2"}]}], "}"}]}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Gperp", "=", 
        RowBox[{
         RowBox[{"Transpose", "[", "Kcols", "]"}], ".", "G", ".", "Kcols"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"Wperp", "=", 
        RowBox[{"UnimodularWPair", "[", "Gperp", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Wperp", "===", "$Failed"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"W", "=", 
        RowBox[{"ArrayFlatten", "[", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"W12", ",", 
            RowBox[{"Kcols", ".", "Wperp"}]}], "}"}], "}"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", "W", "]"}], ".", "G", ".", "W"}], "===", 
          
          RowBox[{"etaPair", "[", "n", "]"}]}], ",", "W", ",", "$Failed"}], 
        "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"UnimodularWStd", "[", "G_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"n", ",", "Wp", ",", "ord", ",", "Ws"}], "}"}], ",", 
      RowBox[{
       RowBox[{"n", "=", 
        RowBox[{"Quotient", "[", 
         RowBox[{
          RowBox[{"Length", "[", "G", "]"}], ",", "2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Wp", "=", 
        RowBox[{"UnimodularWPair", "[", "G", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Wp", "===", "$Failed"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ord", "=", 
        RowBox[{"PairToStdOrder", "[", "n", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Ws", "=", 
        RowBox[{"Wp", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "ord"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", "Ws", "]"}], ".", "G", ".", "Ws"}], "===", 
          RowBox[{"etaStd", "[", "n", "]"}]}], ",", "Ws", ",", "$Failed"}], 
        "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"NarainChangeData", "[", "G_", "]"}], ":=", 
   RowBox[{
    RowBox[{"NarainChangeData", "[", "G", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"B", ",", "W", ",", "GN"}], "}"}], ",", 
      RowBox[{
       RowBox[{"B", "=", 
        RowBox[{"NarainBasisFromGlue", "[", "G", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"B", "===", "$Failed"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"GN", "=", 
        RowBox[{"NarainGram", "[", 
         RowBox[{"G", ",", "B"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"W", "=", 
        RowBox[{"UnimodularWStd", "[", "GN", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"W", "===", "$Failed"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<B\>\"", "->", "B"}], ",", 
         RowBox[{"\"\<W\>\"", "->", "W"}], ",", 
         RowBox[{"\"\<NarainGram\>\"", "->", "GN"}]}], "|>"}]}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.987709609441999*^9, 3.987709621824003*^9}},
 CellLabel->
  "In[2600]:=",ExpressionUUID->"2f7a55ea-9839-4199-94ec-a67da51ff95b"]
}, Closed]],

Cell[CellGroupData[{

Cell["O (5, 5) matrices for point - stabilizer generators", "Subsection",
 CellChangeTimes->{{3.9877096498161783`*^9, 
  3.987709650168912*^9}},ExpressionUUID->"9dbe4631-a0e2-4c5f-94bc-\
4b16de9c8635"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "PairAmbientAction", ",", "PairToSO55Column", ",", "Eta", ",", "InOddQ"}],
     "]"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PairAmbientAction", "[", 
     RowBox[{"gL_", ",", "gR_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "gL", "]"}]}], "}"}], ",", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"gL", ",", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "n"}], "}"}]}], "]"}], ",", "gR"}], "}"}]}], 
        "}"}], "]"}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Eta", "[", 
     RowBox[{"d_", ":", "5"}], "]"}], ":=", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", "d"}], "}"}]}], "]"}], ",", 
         RowBox[{"IdentityMatrix", "[", "d", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "d", "]"}], ",", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", "d"}], "}"}]}], "]"}]}], "}"}]}], "}"}], 
     "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"InOddQ", "[", 
     RowBox[{"g_", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"eta", "=", 
        RowBox[{"Eta", "[", "d", "]"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Dimensions", "[", "g", "]"}], "===", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "d"}], ",", 
          RowBox[{"2", " ", "d"}]}], "}"}]}], "&&", 
       RowBox[{"MatrixQ", "[", 
        RowBox[{"g", ",", "IntegerQ"}], "]"}], "&&", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", "g", "]"}], ".", "eta", ".", "g"}], "===", 
        "eta"}]}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PairToSO55Column", "[", 
    RowBox[{"data_", ",", "gL_", ",", "gR_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"B", ",", "W", ",", "rowMat", ",", "colMat"}], "}"}], ",", 
     RowBox[{
      RowBox[{"B", "=", 
       RowBox[{"data", "[", "\"\<B\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"W", "=", 
       RowBox[{"data", "[", "\"\<W\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"rowMat", "=", 
       RowBox[{
        RowBox[{"Transpose", "[", "W", "]"}], ".", "B", ".", 
        RowBox[{"PairAmbientAction", "[", 
         RowBox[{"gL", ",", "gR"}], "]"}], ".", 
        RowBox[{"Inverse", "[", "B", "]"}], ".", 
        RowBox[{"Inverse", "[", 
         RowBox[{"Transpose", "[", "W", "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rowMat", "=", 
       RowBox[{"Map", "[", 
        RowBox[{"Together", ",", "rowMat", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "SpinLift", " ", "below", " ", "is", " ", "written", " ", "in", " ", 
         "column"}], "-", 
        RowBox[{"action", " ", 
         RowBox[{"convention", "."}]}]}], "*)"}], 
      RowBox[{"colMat", "=", 
       RowBox[{"Transpose", "[", "rowMat", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"MatrixQ", "[", 
          RowBox[{"colMat", ",", "IntegerQ"}], "]"}]}], ",", 
        RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "colMat"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9877096540860777`*^9, 3.9877096561960297`*^9}},
 CellLabel->
  "In[2617]:=",ExpressionUUID->"9e490030-4088-420b-a483-8c459266e83e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Exterior algebra and spin lifts", "Subsection",
 CellChangeTimes->{{3.987709682952029*^9, 
  3.9877096851912727`*^9}},ExpressionUUID->"c6773527-6dc2-4620-9b52-\
5f63442a557d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "BlocksOdd", ",", "mA", ",", "eB", ",", "tau", ",", "tauSubset", ",", 
     "OpenCellFactor", ",", "FindDecomposition", ",", "ExteriorBasis", ",", 
     "WedgeOnSubset", ",", "ContractOnSubset", ",", 
     "OperatorMatrixOnExterior", ",", "GammaWedge", ",", "GammaContract", ",",
      "NilpotentExp", ",", "SpinLiftB", ",", "SpinLiftBeta", ",", 
     "ExteriorPowerMatrix", ",", "SpinLiftmA", ",", "SpinLiftTau", ",", 
     "SpinLiftTauSubset", ",", "SpinLiftFromDecomposition", ",", "SpinLift"}],
     "]"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"BlocksOdd", "[", 
     RowBox[{"g_", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"\"\<a\>\"", "->", 
       RowBox[{"g", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"1", ";;", "d"}], ",", 
          RowBox[{"1", ";;", "d"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"\"\<b\>\"", "->", 
       RowBox[{"g", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"1", ";;", "d"}], ",", 
          RowBox[{
           RowBox[{"d", "+", "1"}], ";;", 
           RowBox[{"2", " ", "d"}]}]}], "]"}], "]"}]}], ",", 
      RowBox[{"\"\<c\>\"", "->", 
       RowBox[{"g", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "+", "1"}], ";;", 
           RowBox[{"2", " ", "d"}]}], ",", 
          RowBox[{"1", ";;", "d"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"\"\<d\>\"", "->", 
       RowBox[{"g", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "+", "1"}], ";;", 
           RowBox[{"2", " ", "d"}]}], ",", 
          RowBox[{
           RowBox[{"d", "+", "1"}], ";;", 
           RowBox[{"2", " ", "d"}]}]}], "]"}], "]"}]}]}], "|>"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"mA", "[", "A_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d", "=", 
        RowBox[{"Length", "[", "A", "]"}]}], "}"}], ",", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"A", ",", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"d", ",", "d"}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"d", ",", "d"}], "}"}]}], "]"}], ",", 
           RowBox[{"Transpose", "[", 
            RowBox[{"Inverse", "[", "A", "]"}], "]"}]}], "}"}]}], "}"}], 
       "]"}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eB", "[", "B_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d", "=", 
        RowBox[{"Length", "[", "B", "]"}]}], "}"}], ",", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"IdentityMatrix", "[", "d", "]"}], ",", "B"}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"d", ",", "d"}], "}"}]}], "]"}], ",", 
           RowBox[{"IdentityMatrix", "[", "d", "]"}]}], "}"}]}], "}"}], 
       "]"}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tau", "[", 
     RowBox[{"i_", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "e", "}"}], ",", 
      RowBox[{
       RowBox[{"e", "=", 
        RowBox[{"Normal", "@", 
         RowBox[{"SparseArray", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", "i"}], "}"}], "->", "1"}], ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", "d"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ArrayFlatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"IdentityMatrix", "[", "d", "]"}], "-", "e"}], ",", 
            "e"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"e", ",", 
            RowBox[{
             RowBox[{"IdentityMatrix", "[", "d", "]"}], "-", "e"}]}], "}"}]}],
          "}"}], "]"}]}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tauSubset", "[", 
     RowBox[{"S_List", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"Dot", "@@", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"tau", "[", 
           RowBox[{"#", ",", "d"}], "]"}], "&"}], "/@", "S"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{"2", " ", "d"}], "]"}], "}"}]}], "]"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OpenCellFactor", "[", 
     RowBox[{"g_", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"blk", ",", "a", ",", "b", ",", "c", ",", "B", ",", "beta"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{"blk", "=", 
        RowBox[{"BlocksOdd", "[", 
         RowBox[{"g", ",", "d"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"a", "=", 
        RowBox[{"blk", "[", "\"\<a\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"b", "=", 
        RowBox[{"blk", "[", "\"\<b\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"c", "=", 
        RowBox[{"blk", "[", "\"\<c\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Det", "[", "a", "]"}], "=!=", "1"}], "&&", 
          RowBox[{
           RowBox[{"Det", "[", "a", "]"}], "=!=", 
           RowBox[{"-", "1"}]}]}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"B", "=", 
        RowBox[{
         RowBox[{"Inverse", "[", "a", "]"}], ".", "b"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"beta", "=", 
        RowBox[{"c", ".", 
         RowBox[{"Inverse", "[", "a", "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixQ", "[", 
           RowBox[{"B", ",", "IntegerQ"}], "]"}], "&&", 
          RowBox[{"MatrixQ", "[", 
           RowBox[{"beta", ",", "IntegerQ"}], "]"}], "&&", 
          RowBox[{
           RowBox[{"Transpose", "[", "B", "]"}], "===", 
           RowBox[{"-", "B"}]}], "&&", 
          RowBox[{
           RowBox[{"Transpose", "[", "beta", "]"}], "===", 
           RowBox[{"-", "beta"}]}]}], ",", 
         RowBox[{"<|", 
          RowBox[{
           RowBox[{"\"\<a\>\"", "->", "a"}], ",", 
           RowBox[{"\"\<B\>\"", "->", "B"}], ",", 
           RowBox[{"\"\<beta\>\"", "->", "beta"}]}], "|>"}], ",", "$Failed"}],
         "]"}]}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FindDecomposition", "[", 
     RowBox[{"g_", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"subs", ",", "candidates"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"InOddQ", "[", 
           RowBox[{"g", ",", "d"}], "]"}]}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"subs", "=", 
        RowBox[{"Subsets", "[", 
         RowBox[{"Range", "[", "d", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"candidates", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"S", ",", "T", ",", "gp", ",", "fac"}], "}"}], ",", 
            RowBox[{
             RowBox[{"S", "=", 
              RowBox[{"subs", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"T", "=", 
              RowBox[{"tauSubset", "[", 
               RowBox[{"S", ",", "d"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"gp", "=", 
              RowBox[{"g", ".", "T"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"fac", "=", 
              RowBox[{"OpenCellFactor", "[", 
               RowBox[{"gp", ",", "d"}], "]"}]}], ";", "\[IndentingNewLine]", 
             
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"fac", "===", "$Failed"}], ",", "Nothing", ",", 
               RowBox[{"<|", 
                RowBox[{
                 RowBox[{"\"\<S\>\"", "->", "S"}], ",", 
                 RowBox[{"\"\<T\>\"", "->", "T"}], ",", 
                 RowBox[{"\"\<gp\>\"", "->", "gp"}], ",", 
                 RowBox[{"\"\<a\>\"", "->", 
                  RowBox[{"fac", "[", "\"\<a\>\"", "]"}]}], ",", 
                 RowBox[{"\"\<B\>\"", "->", 
                  RowBox[{"fac", "[", "\"\<B\>\"", "]"}]}], ",", 
                 RowBox[{"\"\<beta\>\"", "->", 
                  RowBox[{"fac", "[", "\"\<beta\>\"", "]"}]}]}], "|>"}]}], 
              "]"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"Length", "[", "subs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"candidates", "===", 
          RowBox[{"{", "}"}]}], ",", "$Failed", ",", 
         RowBox[{"First", "[", "candidates", "]"}]}], "]"}]}]}], "]"}]}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ExteriorBasis", "[", 
     RowBox[{"d_", ":", "5"}], "]"}], ":=", 
    RowBox[{"Subsets", "[", 
     RowBox[{"Range", "[", "d", "]"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WedgeOnSubset", "[", 
     RowBox[{"i_", ",", "s_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "pos", "}"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{"s", ",", "i"}], "]"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"pos", "=", 
          RowBox[{"Count", "[", 
           RowBox[{"s", ",", 
            RowBox[{"x_", "/;", 
             RowBox[{"x", "<", "i"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "pos"}], ",", 
           RowBox[{"Sort", "[", 
            RowBox[{"Append", "[", 
             RowBox[{"s", ",", "i"}], "]"}], "]"}]}], "}"}]}]}], "]"}]}], 
     "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ContractOnSubset", "[", 
     RowBox[{"i_", ",", "s_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "pos", "}"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"MemberQ", "[", 
          RowBox[{"s", ",", "i"}], "]"}]}], ",", "0", ",", 
        RowBox[{
         RowBox[{"pos", "=", 
          RowBox[{"First", "@", 
           RowBox[{"FirstPosition", "[", 
            RowBox[{"s", ",", "i"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"pos", "-", "1"}], ")"}]}], ",", 
           RowBox[{"DeleteCases", "[", 
            RowBox[{"s", ",", "i"}], "]"}]}], "}"}]}]}], "]"}]}], "]"}]}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OperatorMatrixOnExterior", "[", 
     RowBox[{"op_", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"basis", ",", "assoc", ",", "M", ",", "img"}], "}"}], ",", 
      RowBox[{
       RowBox[{"basis", "=", 
        RowBox[{"ExteriorBasis", "[", "d", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"assoc", "=", 
        RowBox[{"AssociationThread", "[", 
         RowBox[{"basis", "->", 
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", "basis", "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"M", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "^", "d"}], ",", 
            RowBox[{"2", "^", "d"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"img", "=", 
           RowBox[{"op", "[", 
            RowBox[{"basis", "[", 
             RowBox[{"[", "col", "]"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"assoc", "[", 
                 RowBox[{"img", "[", 
                  RowBox[{"[", 
                   RowBox[{"r", ",", "2"}], "]"}], "]"}], "]"}], ",", "col"}],
                "]"}], "]"}], "+=", 
             RowBox[{"img", "[", 
              RowBox[{"[", 
               RowBox[{"r", ",", "1"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", 
              RowBox[{"Length", "[", "img", "]"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"col", ",", 
           RowBox[{"2", "^", "d"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "M"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GammaWedge", "[", 
     RowBox[{"i_", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"OperatorMatrixOnExterior", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{"s", ",", 
        RowBox[{
         RowBox[{"Replace", "[", 
          RowBox[{
           RowBox[{"WedgeOnSubset", "[", 
            RowBox[{"i", ",", "s"}], "]"}], ",", 
           RowBox[{"0", "->", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "/.", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"c_", ",", "t_"}], "}"}], ":>", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"c", ",", "t"}], "}"}], "}"}]}]}]}], "]"}], ",", "d"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GammaContract", "[", 
     RowBox[{"i_", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"OperatorMatrixOnExterior", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{"s", ",", 
        RowBox[{
         RowBox[{"Replace", "[", 
          RowBox[{
           RowBox[{"ContractOnSubset", "[", 
            RowBox[{"i", ",", "s"}], "]"}], ",", 
           RowBox[{"0", "->", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "/.", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"c_", ",", "t_"}], "}"}], ":>", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"c", ",", "t"}], "}"}], "}"}]}]}]}], "]"}], ",", "d"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "NilpotentExp", "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NilpotentExp", "[", 
     RowBox[{"X_", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"n", ",", "maxPower", ",", "out", ",", "pow", ",", "k"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "X", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"maxPower", "=", 
        RowBox[{"Floor", "[", 
         RowBox[{"d", "/", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"out", "=", 
        RowBox[{"IdentityMatrix", "[", "n", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pow", "=", 
        RowBox[{"IdentityMatrix", "[", "n", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"pow", "=", 
           RowBox[{"pow", ".", "X"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"out", "=", 
           RowBox[{"out", "+", 
            RowBox[{"pow", "/", 
             RowBox[{"Factorial", "[", "k", "]"}]}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "maxPower"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Map", "[", 
        RowBox[{"Together", ",", "out", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SpinLiftB", "[", 
     RowBox[{"B_", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "X", "}"}], ",", 
      RowBox[{
       RowBox[{"X", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "<", "j"}], ",", 
            RowBox[{
             RowBox[{"B", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
             RowBox[{
              RowBox[{"GammaWedge", "[", 
               RowBox[{"i", ",", "d"}], "]"}], ".", 
              RowBox[{"GammaWedge", "[", 
               RowBox[{"j", ",", "d"}], "]"}]}]}], ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "d"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "d"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"NilpotentExp", "[", 
        RowBox[{"X", ",", "d"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SpinLiftBeta", "[", 
     RowBox[{"beta_", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "X", "}"}], ",", 
      RowBox[{
       RowBox[{"X", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "<", "j"}], ",", 
            RowBox[{
             RowBox[{"beta", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
             RowBox[{
              RowBox[{"GammaContract", "[", 
               RowBox[{"i", ",", "d"}], "]"}], ".", 
              RowBox[{"GammaContract", "[", 
               RowBox[{"j", ",", "d"}], "]"}]}]}], ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "d"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "d"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"NilpotentExp", "[", 
        RowBox[{"X", ",", "d"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ExteriorPowerMatrix", "[", 
     RowBox[{"A_", ",", "k_Integer"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d", ",", "subs"}], "}"}], ",", 
      RowBox[{
       RowBox[{"d", "=", 
        RowBox[{"Length", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", "==", "0"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"subs", "=", 
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"Range", "[", "d", "]"}], ",", 
          RowBox[{"{", "k", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Det", "[", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"rows", ",", "cols"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"rows", ",", "subs"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"cols", ",", "subs"}], "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SpinLiftmA", "[", 
     RowBox[{"A_", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "basis", ",", "assoc", ",", "M", ",", "A1", ",", "rows", ",", "mat"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{"basis", "=", 
        RowBox[{"ExteriorBasis", "[", "d", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"assoc", "=", 
        RowBox[{"AssociationThread", "[", 
         RowBox[{"basis", "->", 
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", "basis", "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"M", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "^", "d"}], ",", 
            RowBox[{"2", "^", "d"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"A1", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"Inverse", "[", "A", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"rows", "=", 
           RowBox[{"Subsets", "[", 
            RowBox[{
             RowBox[{"Range", "[", "d", "]"}], ",", 
             RowBox[{"{", "k", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"mat", "=", 
           RowBox[{"ExteriorPowerMatrix", "[", 
            RowBox[{"A1", ",", "k"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"assoc", "[", 
                 RowBox[{"rows", "[", 
                  RowBox[{"[", "r", "]"}], "]"}], "]"}], ",", 
                RowBox[{"assoc", "[", 
                 RowBox[{"rows", "[", 
                  RowBox[{"[", "c", "]"}], "]"}], "]"}]}], "]"}], "]"}], "=", 
             
             RowBox[{"mat", "[", 
              RowBox[{"[", 
               RowBox[{"r", ",", "c"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", 
              RowBox[{"Length", "[", "rows", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"c", ",", 
              RowBox[{"Length", "[", "rows", "]"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "d"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "M"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SpinLiftTau", "[", 
     RowBox[{"i_", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"GammaContract", "[", 
      RowBox[{"i", ",", "d"}], "]"}], "+", 
     RowBox[{"GammaWedge", "[", 
      RowBox[{"i", ",", "d"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SpinLiftTauSubset", "[", 
     RowBox[{"S_List", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"Dot", "@@", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SpinLiftTau", "[", 
           RowBox[{"#", ",", "d"}], "]"}], "&"}], "/@", "S"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{"2", "^", "d"}], "]"}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SpinLiftFromDecomposition", "[", 
     RowBox[{"dec_", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"S", ",", "A", ",", "B", ",", "beta"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"dec", "===", "$Failed"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"S", "=", 
        RowBox[{"dec", "[", "\"\<S\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"A", "=", 
        RowBox[{"dec", "[", "\"\<a\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"B", "=", 
        RowBox[{"dec", "[", "\"\<B\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"beta", "=", 
        RowBox[{"dec", "[", "\"\<beta\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Dot", "[", 
        RowBox[{
         RowBox[{"SpinLiftBeta", "[", 
          RowBox[{"beta", ",", "d"}], "]"}], ",", 
         RowBox[{"SpinLiftmA", "[", 
          RowBox[{"A", ",", "d"}], "]"}], ",", 
         RowBox[{"SpinLiftB", "[", 
          RowBox[{"B", ",", "d"}], "]"}], ",", 
         RowBox[{"SpinLiftTauSubset", "[", 
          RowBox[{"S", ",", "d"}], "]"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SpinLift", "[", 
    RowBox[{"g_", ",", 
     RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
   RowBox[{"SpinLiftFromDecomposition", "[", 
    RowBox[{
     RowBox[{"FindDecomposition", "[", 
      RowBox[{"g", ",", "d"}], "]"}], ",", "d"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9877096681601963`*^9, 3.987709681308133*^9}, 
   3.987709992300658*^9},
 CellLabel->
  "In[2622]:=",ExpressionUUID->"f4a3a9d4-ad38-4b63-ae22-f0b812057f49"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "SpinLiftVectorActionFromDecomposition", ",", "SpinLiftVectorAction"}], 
    "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SpinLiftVectorActionFromDecomposition", "[", 
     RowBox[{"dec_", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"S", ",", "A", ",", "B", ",", "beta"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"dec", "===", "$Failed"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"S", "=", 
        RowBox[{"dec", "[", "\"\<S\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"A", "=", 
        RowBox[{"dec", "[", "\"\<a\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"B", "=", 
        RowBox[{"dec", "[", "\"\<B\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"beta", "=", 
        RowBox[{"dec", "[", "\"\<beta\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
          "This", " ", "is", " ", "the", " ", "spin", " ", "lift", " ", "for",
            " ", "the", " ", "Clifford"}], "-", 
          RowBox[{"vector", " ", 
           RowBox[{"action", ":", 
            RowBox[{
             RowBox[{"S", "^", 
              RowBox[{"{", 
               RowBox[{"-", "1"}], "}"}]}], " ", 
             RowBox[{"Gamma", "[", "x", "]"}], " ", "S"}]}]}]}], "=", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"x", ".", "O"}], "]"}], "."}]}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Dot", "[", 
        RowBox[{
         RowBox[{"SpinLiftB", "[", 
          RowBox[{"beta", ",", "d"}], "]"}], ",", 
         RowBox[{"SpinLiftmA", "[", 
          RowBox[{"A", ",", "d"}], "]"}], ",", 
         RowBox[{"SpinLiftBeta", "[", 
          RowBox[{"B", ",", "d"}], "]"}], ",", 
         RowBox[{"SpinLiftTauSubset", "[", 
          RowBox[{"S", ",", "d"}], "]"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SpinLiftVectorAction", "[", 
    RowBox[{"O_", ",", 
     RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
   RowBox[{"SpinLiftVectorActionFromDecomposition", "[", 
    RowBox[{
     RowBox[{"FindDecomposition", "[", 
      RowBox[{"O", ",", "d"}], "]"}], ",", "d"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987719018464387*^9, 3.987719018467093*^9}, {
  3.987721337047873*^9, 3.987721347713746*^9}},
 CellLabel->
  "In[2646]:=",ExpressionUUID->"bf8383bd-a7a6-42ce-8354-ee9512b5414e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Chiral spinors and pure-spinor test over F_2", "Subsection",
 CellChangeTimes->{{3.987709714582851*^9, 
  3.987709722501316*^9}},ExpressionUUID->"bada25ea-7136-4490-9db2-\
22b8a1b47bc4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "OppositeChirality", ",", "ChiralIndices", ",", "ChiralBasis", ",", 
     "GammaMatricesFull", ",", "GammaToOppositeMatrices", ",", 
     "AnnihilatorChiral", ",", "PureSpinorQ", ",", "PureSpinors", ",", 
     "ChiralSpinActionMod2", ",", "SpinorVectorAsSubsets"}], "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OppositeChirality", "[", "\"\<Even\>\"", "]"}], ":=", 
   "\"\<Odd\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OppositeChirality", "[", "\"\<Odd\>\"", "]"}], ":=", 
    "\"\<Even\>\""}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ChiralIndices", "[", 
     RowBox[{
      RowBox[{"d_", ":", "5"}], ",", 
      RowBox[{"chirality_", ":", "\"\<Odd\>\""}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"basis", ",", "degs"}], "}"}], ",", 
      RowBox[{
       RowBox[{"basis", "=", 
        RowBox[{"ExteriorBasis", "[", "d", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"degs", "=", 
        RowBox[{"Length", "/@", "basis"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"chirality", "===", "\"\<Even\>\""}], ",", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{"EvenQ", "/@", "degs"}], ",", "True"}], "]"}]}], ",", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{"OddQ", "/@", "degs"}], ",", "True"}], "]"}]}]}], 
        "]"}]}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ChiralBasis", "[", 
     RowBox[{
      RowBox[{"d_", ":", "5"}], ",", 
      RowBox[{"chirality_", ":", "\"\<Odd\>\""}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ExteriorBasis", "[", "d", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"ChiralIndices", "[", 
       RowBox[{"d", ",", "chirality"}], "]"}], "]"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GammaMatricesFull", "[", 
     RowBox[{"d_", ":", "5"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"GammaMatricesFull", "[", "d", "]"}], "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"GammaWedge", "[", 
          RowBox[{"i", ",", "d"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "d"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"GammaContract", "[", 
          RowBox[{"i", ",", "d"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "d"}], "}"}]}], "]"}]}], "]"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GammaToOppositeMatrices", "[", 
     RowBox[{
      RowBox[{"chirality_", ":", "\"\<Odd\>\""}], ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"GammaToOppositeMatrices", "[", 
      RowBox[{"chirality", ",", "d"}], "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"inds", ",", "opp"}], "}"}], ",", 
       RowBox[{
        RowBox[{"inds", "=", 
         RowBox[{"ChiralIndices", "[", 
          RowBox[{"d", ",", "chirality"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"opp", "=", 
         RowBox[{"ChiralIndices", "[", 
          RowBox[{"d", ",", 
           RowBox[{"OppositeChirality", "[", "chirality", "]"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", 
              RowBox[{"opp", ",", "inds"}], "]"}], "]"}], ",", "2"}], "]"}], 
          "&"}], "/@", 
         RowBox[{"GammaMatricesFull", "[", "d", "]"}]}]}]}], "]"}]}]}], ";"}],
   "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AnnihilatorChiral", "[", 
     RowBox[{"v_", ",", "gammaEO_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"imgs", ",", "mat"}], "}"}], ",", 
      RowBox[{
       RowBox[{"imgs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"#", ".", "v"}], ",", "2"}], "]"}], "&"}], "/@", 
         "gammaEO"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Transpose", "[", "imgs", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"mat", ",", 
         RowBox[{"Modulus", "->", "2"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PureSpinorQ", "[", 
     RowBox[{"v_", ",", "gammaEO_", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "ann", "}"}], ",", 
      RowBox[{
       RowBox[{"ann", "=", 
        RowBox[{"AnnihilatorChiral", "[", 
         RowBox[{"v", ",", "gammaEO"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "ann", "]"}], "==", "d"}], "&&", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"ann", ".", 
            RowBox[{"Eta", "[", "d", "]"}], ".", 
            RowBox[{"Transpose", "[", "ann", "]"}]}], ",", "2"}], "]"}], "==", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", "d"}], "}"}]}], "]"}]}]}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PureSpinors", "[", 
     RowBox[{
      RowBox[{"chirality_", ":", "\"\<Odd\>\""}], ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"PureSpinors", "[", 
      RowBox[{"chirality", ",", "d"}], "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gammaEO", ",", "vecs"}], "}"}], ",", 
       RowBox[{
        RowBox[{"gammaEO", "=", 
         RowBox[{"GammaToOppositeMatrices", "[", 
          RowBox[{"chirality", ",", "d"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"vecs", "=", 
         RowBox[{"Rest", "[", 
          RowBox[{"Tuples", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"2", "^", 
             RowBox[{"(", 
              RowBox[{"d", "-", "1"}], ")"}]}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Select", "[", 
         RowBox[{"vecs", ",", 
          RowBox[{
           RowBox[{"PureSpinorQ", "[", 
            RowBox[{"#", ",", "gammaEO", ",", "d"}], "]"}], "&"}]}], 
         "]"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ChiralSpinActionMod2", "[", 
     RowBox[{"O_", ",", 
      RowBox[{"chirality_", ":", "\"\<Odd\>\""}], ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Sfull", ",", "inds", ",", "opp", ",", "block"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Sfull", "=", 
        RowBox[{"SpinLiftVectorAction", "[", 
         RowBox[{"O", ",", "d"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Sfull", "===", "$Failed"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Sfull", "=", 
        RowBox[{"Map", "[", 
         RowBox[{"Together", ",", "Sfull", ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"MatrixQ", "[", 
           RowBox[{"Sfull", ",", "IntegerQ"}], "]"}]}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Sfull", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{"Sfull", ",", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"inds", "=", 
        RowBox[{"ChiralIndices", "[", 
         RowBox[{"d", ",", "chirality"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"opp", "=", 
        RowBox[{"ChiralIndices", "[", 
         RowBox[{"d", ",", 
          RowBox[{"OppositeChirality", "[", "chirality", "]"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sfull", "[", 
           RowBox[{"[", 
            RowBox[{"opp", ",", "inds"}], "]"}], "]"}], "=!=", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{"d", "-", "1"}], ")"}]}], ",", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{"d", "-", "1"}], ")"}]}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"block", "=", 
        RowBox[{"Sfull", "[", 
         RowBox[{"[", 
          RowBox[{"inds", ",", "inds"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Det", "[", 
           RowBox[{"block", ",", 
            RowBox[{"Modulus", "->", "2"}]}], "]"}], "==", "0"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "block"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SpinorVectorAsSubsets", "[", 
    RowBox[{"v_", ",", 
     RowBox[{"chirality_", ":", "\"\<Odd\>\""}], ",", 
     RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
   RowBox[{"Pick", "[", 
    RowBox[{
     RowBox[{"ChiralBasis", "[", 
      RowBox[{"d", ",", "chirality"}], "]"}], ",", "v", ",", "1"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.987709723518388*^9, 3.987709723521941*^9}, 
   3.987719050102209*^9, 3.98772135647204*^9},
 CellLabel->
  "In[2649]:=",ExpressionUUID->"1c591559-a3f2-47bf-9479-7f1b6fafa12f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Moduli representation and generator data", "Subsection",
 CellChangeTimes->{
  3.987709743823372*^9},ExpressionUUID->"54470997-3740-48f7-84a3-\
67109ee8f75e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "ModuliRepFromRowPair", ",", "MakeGeneratorData", ",", 
     "InvertGeneratorData", ",", "GenKey"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ModuliRepFromRowPair", "[", 
     RowBox[{"gL_", ",", "gR_"}], "]"}], ":=", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "gR", "]"}], ",", 
      RowBox[{"Transpose", "[", "gL", "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MakeGeneratorData", "[", 
     RowBox[{"S_", ",", "R_", ",", "pair_", ",", "O_"}], "]"}], ":=", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"\"\<Spin\>\"", "->", 
       RowBox[{"Mod", "[", 
        RowBox[{"S", ",", "2"}], "]"}]}], ",", 
      RowBox[{"\"\<SpinInv\>\"", "->", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Inverse", "[", 
          RowBox[{"S", ",", 
           RowBox[{"Modulus", "->", "2"}]}], "]"}], ",", "2"}], "]"}]}], ",", 
      
      RowBox[{"\"\<Moduli\>\"", "->", "R"}], ",", 
      RowBox[{"\"\<ModuliInv\>\"", "->", 
       RowBox[{"Inverse", "[", "R", "]"}]}], ",", 
      RowBox[{"\"\<Pair\>\"", "->", "pair"}], ",", 
      RowBox[{"\"\<O55\>\"", "->", "O"}]}], "|>"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"InvertGeneratorData", "[", "gen_", "]"}], ":=", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"\"\<Spin\>\"", "->", 
       RowBox[{"gen", "[", "\"\<SpinInv\>\"", "]"}]}], ",", 
      RowBox[{"\"\<SpinInv\>\"", "->", 
       RowBox[{"gen", "[", "\"\<Spin\>\"", "]"}]}], ",", 
      RowBox[{"\"\<Moduli\>\"", "->", 
       RowBox[{"gen", "[", "\"\<ModuliInv\>\"", "]"}]}], ",", 
      RowBox[{"\"\<ModuliInv\>\"", "->", 
       RowBox[{"gen", "[", "\"\<Moduli\>\"", "]"}]}], ",", 
      RowBox[{"\"\<Pair\>\"", "->", 
       RowBox[{"Reverse", "[", 
        RowBox[{"Inverse", "/@", 
         RowBox[{"gen", "[", "\"\<Pair\>\"", "]"}]}], "]"}]}], ",", 
      RowBox[{"\"\<O55\>\"", "->", 
       RowBox[{"Inverse", "[", 
        RowBox[{"gen", "[", "\"\<O55\>\"", "]"}], "]"}]}]}], "|>"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GenKey", "[", "gen_", "]"}], ":=", 
   RowBox[{
    RowBox[{"MatKey", "[", 
     RowBox[{"gen", "[", "\"\<Spin\>\"", "]"}], "]"}], "<>", "\"\<|\>\"", "<>", 
    RowBox[{"MatKey", "[", 
     RowBox[{"gen", "[", "\"\<Moduli\>\"", "]"}], "]"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.9877097364057093`*^9, 3.9877097456437283`*^9}},
 CellLabel->
  "In[2661]:=",ExpressionUUID->"e8822059-58c5-4fc0-b4e2-42aac2a26d02"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Build finite point - stabilizer generators in the chiral SO subgroup\
\>", "Subsection",
 CellChangeTimes->{
  3.9877097592901373`*^9},ExpressionUUID->"f0bd6a35-c24f-4a2e-a6e4-\
be9ecddb3c03"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "BuildPointGeneratorData", "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BuildPointGeneratorData", "[", 
    RowBox[{"G_", ",", "autSOGens_", ",", "kerSOGens_", ",", 
     RowBox[{"chirality_", ":", "\"\<Odd\>\""}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "data", ",", "id", ",", "pureLeftPairs", ",", "diagonalPairs", ",", 
       "raw", ",", "deduped"}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"AllTrue", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{"autSOGens", ",", "kerSOGens"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Det", "[", "#", "]"}], "==", "1"}], "&"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{
         "Print", "[", 
          "\"\<Error: generator with determinant -1 supplied.\>\"", "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Return", "[", "$Failed", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"data", "=", 
       RowBox[{"NarainChangeData", "[", "G", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"data", "===", "$Failed"}], ",", 
        RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"id", "=", 
       RowBox[{"IdentityMatrix", "[", 
        RowBox[{"Length", "[", "G", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pureLeftPairs", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"<|", 
          RowBox[{
           RowBox[{"\"\<Pair\>\"", "->", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"kerSOGens", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "id"}], "}"}]}], ",", 
           RowBox[{"\"\<Label\>\"", "->", 
            RowBox[{"\"\<k\>\"", "<>", 
             RowBox[{"ToString", "[", "i", "]"}]}]}], ",", 
           RowBox[{"\"\<Type\>\"", "->", "\"\<pure-left\>\""}]}], "|>"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "kerSOGens", "]"}]}], "}"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"diagonalPairs", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"<|", 
          RowBox[{
           RowBox[{"\"\<Pair\>\"", "->", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"autSOGens", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"autSOGens", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], ",", 
           RowBox[{"\"\<Label\>\"", "->", 
            RowBox[{"\"\<h\>\"", "<>", 
             RowBox[{"ToString", "[", "i", "]"}]}]}], ",", 
           RowBox[{"\"\<Type\>\"", "->", "\"\<diagonal\>\""}]}], "|>"}], ",", 
         
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "autSOGens", "]"}]}], "}"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"raw", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"p", ",", "O", ",", "S", ",", "R"}], "}"}], ",", 
           RowBox[{
            RowBox[{"p", "=", 
             RowBox[{"entry", "[", "\"\<Pair\>\"", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"O", "=", 
             RowBox[{"PairToSO55Column", "[", 
              RowBox[{"data", ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"O", "===", "$Failed"}], "||", 
               RowBox[{"!", 
                RowBox[{"InOddQ", "[", 
                 RowBox[{"O", ",", "5"}], "]"}]}]}], ",", 
              RowBox[{"Return", "[", "Nothing", "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"S", "=", 
             RowBox[{"ChiralSpinActionMod2", "[", 
              RowBox[{"O", ",", "chirality", ",", "5"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"S", "===", "$Failed"}], ",", 
              RowBox[{"Return", "[", "Nothing", "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"R", "=", 
             RowBox[{"ModuliRepFromRowPair", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"MakeGeneratorData", "[", 
             RowBox[{"S", ",", "R", ",", "p", ",", "O", ",", 
              RowBox[{"entry", "[", "\"\<Label\>\"", "]"}], ",", 
              RowBox[{"entry", "[", "\"\<Type\>\"", "]"}]}], "]"}]}]}], "]"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"entry", ",", 
           RowBox[{"Join", "[", 
            RowBox[{"pureLeftPairs", ",", "diagonalPairs"}], "]"}]}], "}"}]}],
         "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"deduped", "=", 
       RowBox[{"DeleteDuplicatesBy", "[", 
        RowBox[{"raw", ",", "GenKey"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"deduped", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"deduped", ",", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", "\"\<Spin\>\"", "]"}], "===", 
              RowBox[{"IdentityMatrix", "[", "16", "]"}]}], "&&", 
             RowBox[{
              RowBox[{"#", "[", "\"\<Moduli\>\"", "]"}], "===", 
              RowBox[{"IdentityMatrix", "[", "25", "]"}]}], "&&", 
             RowBox[{
              RowBox[{"#", "[", "\"\<O55\>\"", "]"}], "===", 
              RowBox[{"IdentityMatrix", "[", "10", "]"}]}]}], ")"}]}], 
          "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AttachGeneratorIDs", "[", "deduped", "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.987710902308514*^9, 3.987710902312511*^9}, 
   3.987716033862351*^9},
 CellLabel->
  "In[2666]:=",ExpressionUUID->"2b4e5c15-d5a3-479a-beb4-796ade79d79a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Schreier stabilizer and fixed-moduli dimension", "Subsection",
 CellChangeTimes->{
  3.987709777546218*^9},ExpressionUUID->"192089f9-3ab3-450d-8ada-\
6f216c224c15"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"FixedModuliDimFromGenerators", ",", "SchreierFixedModuliData"}], 
    "]"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FixedModuliDimFromGenerators", "[", 
     RowBox[{"mats_List", ",", 
      RowBox[{"dim_", ":", "25"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"id", ",", "rows"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"mats", "===", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"Return", "[", "dim", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"id", "=", 
        RowBox[{"IdentityMatrix", "[", "dim", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rows", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Join", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"#", "-", "id"}], ")"}], "&"}], "/@", "mats"}], 
            ")"}]}], ",", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", "dim"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dim", "-", 
        RowBox[{"MatrixRank", "[", "rows", "]"}]}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "SchreierFixedModuliData", "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Options", "[", "SchreierFixedModuliData", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<StoreStabilizerGenerators\>\"", "->", "False"}], ",", 
      RowBox[{"\"\<DeduplicateBy\>\"", "->", "\"\<O55\>\""}]}], "}"}]}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SchreierFixedModuliData", "[", 
    RowBox[{"v_", ",", "genData_List", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "storeQ", ",", "dedupBy", ",", "gens", ",", "dim", ",", "idMod", ",", 
       "idO55", ",", "orbit", ",", "orbitWords", ",", "transMod", ",", 
       "transModInv", ",", "transO55", ",", "transO55Inv", ",", "seen", ",", 
       "queue", ",", "idx", ",", "u", ",", "Tu", ",", "TuInv", ",", "Ou", ",",
        "OuInv", ",", "w", ",", "key", ",", "idxw", ",", "Tw", ",", "TwInv", 
       ",", "Ow", ",", "OwInv", ",", "Hmod", ",", "HO55", ",", "hkey", ",", 
       "stabSeen", ",", "stabWords", ",", "stabModuli", ",", "stabO55", ",", 
       "fixedDim", ",", "word", ",", "base"}], "}"}], ",", 
     RowBox[{
      RowBox[{"storeQ", "=", 
       RowBox[{"TrueQ", "[", 
        RowBox[{
        "OptionValue", "[", "\"\<StoreStabilizerGenerators\>\"", "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dedupBy", "=", 
       RowBox[{"OptionValue", "[", "\"\<DeduplicateBy\>\"", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"genData", "===", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"<|", 
          RowBox[{
           RowBox[{"\"\<Representative\>\"", "->", "v"}], ",", 
           RowBox[{"\"\<OrbitSize\>\"", "->", "1"}], ",", 
           RowBox[{"\"\<StabilizerGeneratorCount\>\"", "->", "0"}], ",", 
           RowBox[{"\"\<FixedModuliDim\>\"", "->", "25"}], ",", 
           RowBox[{"\"\<SuccessQ\>\"", "->", "False"}], ",", 
           RowBox[{"\"\<Orbit\>\"", "->", 
            RowBox[{"{", "v", "}"}]}], ",", 
           RowBox[{"\"\<StabilizerWords\>\"", "->", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"\"\<StabilizerWordsAsLabels\>\"", "->", 
            RowBox[{"{", "}"}]}]}], "|>"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"gens", "=", 
       RowBox[{"Join", "[", 
        RowBox[{"genData", ",", 
         RowBox[{"InvertGeneratorData", "/@", "genData"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"dim", "=", 
       RowBox[{"Length", "[", 
        RowBox[{
         RowBox[{"gens", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", "\"\<Moduli\>\"", "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"idMod", "=", 
       RowBox[{"IdentityMatrix", "[", "dim", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"idO55", "=", 
       RowBox[{"IdentityMatrix", "[", "10", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"orbit", "=", 
       RowBox[{"{", "v", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"orbitWords", "=", 
       RowBox[{"{", 
        RowBox[{"{", "}"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"transMod", "=", 
       RowBox[{"{", "idMod", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"transModInv", "=", 
       RowBox[{"{", "idMod", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{"storeQ", ",", 
        RowBox[{
         RowBox[{"transO55", "=", 
          RowBox[{"{", "idO55", "}"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"transO55Inv", "=", 
          RowBox[{"{", "idO55", "}"}]}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"seen", "=", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"VecKey", "[", "v", "]"}], "->", "1"}], "|>"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"queue", "=", 
       RowBox[{"{", "1", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"stabSeen", "=", 
       RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"stabWords", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"stabModuli", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"stabO55", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"queue", "=!=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{
         RowBox[{"idx", "=", 
          RowBox[{"First", "[", "queue", "]"}]}], ";", "\[IndentingNewLine]", 
         
         RowBox[{"queue", "=", 
          RowBox[{"Rest", "[", "queue", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"u", "=", 
          RowBox[{"orbit", "[", 
           RowBox[{"[", "idx", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Tu", "=", 
          RowBox[{"transMod", "[", 
           RowBox[{"[", "idx", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"TuInv", "=", 
          RowBox[{"transModInv", "[", 
           RowBox[{"[", "idx", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{"storeQ", ",", 
           RowBox[{
            RowBox[{"Ou", "=", 
             RowBox[{"transO55", "[", 
              RowBox[{"[", "idx", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            
            RowBox[{"OuInv", "=", 
             RowBox[{"transO55Inv", "[", 
              RowBox[{"[", "idx", "]"}], "]"}]}], ";"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"w", "=", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"gen", "[", "\"\<Spin\>\"", "]"}], ".", "u"}], ",", 
               "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"key", "=", 
             RowBox[{"VecKey", "[", "w", "]"}]}], ";", "\[IndentingNewLine]", 
            
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"!", 
               RowBox[{"KeyExistsQ", "[", 
                RowBox[{"seen", ",", "key"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{"Tw", "=", 
                RowBox[{
                 RowBox[{"gen", "[", "\"\<Moduli\>\"", "]"}], ".", "Tu"}]}], 
               ";", "\[IndentingNewLine]", 
               RowBox[{"TwInv", "=", 
                RowBox[{"TuInv", ".", 
                 RowBox[{"gen", "[", "\"\<ModuliInv\>\"", "]"}]}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"orbit", ",", "w"}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"orbitWords", ",", 
                 RowBox[{"Append", "[", 
                  RowBox[{
                   RowBox[{"orbitWords", "[", 
                    RowBox[{"[", "idx", "]"}], "]"}], ",", 
                   RowBox[{"gen", "[", "\"\<ID\>\"", "]"}]}], "]"}]}], "]"}], 
               ";", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"transMod", ",", "Tw"}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"transModInv", ",", "TwInv"}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{"storeQ", ",", 
                 RowBox[{
                  RowBox[{"Ow", "=", 
                   RowBox[{
                    RowBox[{"gen", "[", "\"\<O55\>\"", "]"}], ".", "Ou"}]}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{"OwInv", "=", 
                   RowBox[{"OuInv", ".", 
                    RowBox[{"gen", "[", "\"\<O55Inv\>\"", "]"}]}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"transO55", ",", "Ow"}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"transO55Inv", ",", "OwInv"}], "]"}], ";"}]}], 
                "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"idxw", "=", 
                RowBox[{"Length", "[", "orbit", "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"seen", "[", "key", "]"}], "=", "idxw"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"queue", ",", "idxw"}], "]"}]}], ",", 
              RowBox[{"idxw", "=", 
               RowBox[{"seen", "[", "key", "]"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Hmod", "=", 
             RowBox[{
              RowBox[{"transModInv", "[", 
               RowBox[{"[", "idxw", "]"}], "]"}], ".", 
              RowBox[{"gen", "[", "\"\<Moduli\>\"", "]"}], ".", "Tu"}]}], ";",
             "\[IndentingNewLine]", 
            RowBox[{"Hmod", "=", 
             RowBox[{"Map", "[", 
              RowBox[{"Together", ",", "Hmod", ",", 
               RowBox[{"{", "2", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"word", "=", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"orbitWords", "[", 
                RowBox[{"[", "idx", "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"gen", "[", "\"\<ID\>\"", "]"}], "}"}], ",", 
               RowBox[{"InvertWord", "[", 
                RowBox[{"orbitWords", "[", 
                 RowBox[{"[", "idxw", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{"storeQ", ",", 
              RowBox[{
               RowBox[{"HO55", "=", 
                RowBox[{
                 RowBox[{"transO55Inv", "[", 
                  RowBox[{"[", "idxw", "]"}], "]"}], ".", 
                 RowBox[{"gen", "[", "\"\<O55\>\"", "]"}], ".", "Ou"}]}], ";",
                "\[IndentingNewLine]", 
               RowBox[{"HO55", "=", 
                RowBox[{"Map", "[", 
                 RowBox[{"Together", ",", "HO55", ",", 
                  RowBox[{"{", "2", "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"hkey", "=", 
                RowBox[{"Switch", "[", 
                 RowBox[{"dedupBy", ",", "\"\<O55\>\"", ",", 
                  RowBox[{"MatKey", "[", "HO55", "]"}], ",", "\"\<Moduli\>\"",
                   ",", 
                  RowBox[{"MatKey", "[", "Hmod", "]"}], ",", "_", ",", 
                  RowBox[{"MatKey", "[", "HO55", "]"}]}], "]"}]}]}], ",", 
              RowBox[{"hkey", "=", 
               RowBox[{"MatKey", "[", "Hmod", "]"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"!", 
               RowBox[{"KeyExistsQ", "[", 
                RowBox[{"stabSeen", ",", "hkey"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"stabSeen", "[", "hkey", "]"}], "=", "True"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Hmod", "=!=", "idMod"}], "||", "storeQ"}], ",", 
                 RowBox[{
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"stabWords", ",", "word"}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"stabModuli", ",", "Hmod"}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{"storeQ", ",", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"stabO55", ",", "HO55"}], "]"}], ";"}]}], "]"}], 
                  ";"}]}], "]"}], ";"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"gen", ",", "gens"}], "}"}]}], "]"}], ";"}]}], "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"fixedDim", "=", 
       RowBox[{"FixedModuliDimFromGenerators", "[", 
        RowBox[{"stabModuli", ",", "dim"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"base", "=", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<Representative\>\"", "->", "v"}], ",", 
         RowBox[{"\"\<OrbitSize\>\"", "->", 
          RowBox[{"Length", "[", "orbit", "]"}]}], ",", 
         RowBox[{"\"\<StabilizerGeneratorCount\>\"", "->", 
          RowBox[{"Length", "[", "stabWords", "]"}]}], ",", 
         RowBox[{"\"\<FixedModuliDim\>\"", "->", "fixedDim"}], ",", 
         RowBox[{"\"\<SuccessQ\>\"", "->", 
          RowBox[{"fixedDim", "==", "0"}]}], ",", 
         RowBox[{"\"\<Orbit\>\"", "->", "orbit"}]}], "|>"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{"storeQ", ",", 
        RowBox[{"Join", "[", 
         RowBox[{"base", ",", 
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"\"\<StabilizerWords\>\"", "->", "stabWords"}], ",", 
            RowBox[{
            "\"\<StabilizerModuliGenerators\>\"", "->", "stabModuli"}], ",", 
            RowBox[{"\"\<StabilizerO55Generators\>\"", "->", "stabO55"}]}], 
           "|>"}]}], "]"}], ",", "base"}], "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.987709767841798*^9, 3.987709775816811*^9}, 
   3.9877160675250463`*^9},
 CellLabel->
  "In[2668]:=",ExpressionUUID->"927014b6-120c-48f5-a2b7-ce4b625a0683"]
}, Closed]],

Cell[CellGroupData[{

Cell["pure spinor -> pure KK duality data", "Subsection",
 CellChangeTimes->{{3.9877160833791637`*^9, 
  3.9877160908264027`*^9}},ExpressionUUID->"f52b289a-847d-4a8d-a6f9-\
2af6b40edd1f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "eta", ",", "mod2", ",", "IsOrthogonalMod2", ",", "TopLeftBlock", ",", 
     "WeylElement", ",", "WeylElementsD5", ",", "LiftAlternating", ",", 
     "LiftGLMod2ToGLZ", ",", "SO55LiftDirect", ",", "SO55Lift", ",", 
     "DicksonInvariant", ",", "HasSOLiftQ", ",", "QForm", ",", 
     "PreservesQMod2Q"}], "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"eta", "=", 
    RowBox[{"Eta", "[", "5", "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"mod2", "[", "m_", "]"}], ":=", 
    RowBox[{"Mod", "[", 
     RowBox[{"m", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"IsOrthogonalMod2", "[", 
     RowBox[{"g_", ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gg", "=", 
         RowBox[{"mod2", "[", "g", "]"}]}], ",", 
        RowBox[{"et", "=", 
         RowBox[{"Eta", "[", "d", "]"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Dimensions", "[", "gg", "]"}], "===", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "d"}], ",", 
          RowBox[{"2", " ", "d"}]}], "}"}]}], "&&", 
       RowBox[{
        RowBox[{"mod2", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", "gg", "]"}], ".", "et", ".", "gg"}], 
         "]"}], "===", "et"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"QForm", "[", "vec_", "]"}], ":=", 
    RowBox[{"Mod", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"vec", "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "5"}], "]"}], "]"}], ".", 
       RowBox[{"vec", "[", 
        RowBox[{"[", 
         RowBox[{"6", ";;", "10"}], "]"}], "]"}]}], ",", "2"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PreservesQMod2Q", "[", "g_", "]"}], ":=", 
    RowBox[{"AllTrue", "[", 
     RowBox[{
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "10"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"QForm", "[", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"g", ".", "#"}], ",", "2"}], "]"}], "]"}], "==", 
        RowBox[{"QForm", "[", "#", "]"}]}], "&"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TopLeftBlock", "[", "g_", "]"}], ":=", 
    RowBox[{"g", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"1", ";;", "5"}], ",", 
       RowBox[{"1", ";;", "5"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WeylElement", "[", 
     RowBox[{"sigma_List", ",", "neg_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w", "=", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"10", ",", "10"}], "}"}]}], "]"}]}], ",", "j"}], "}"}], 
      ",", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"j", "=", 
           RowBox[{"sigma", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"neg", ",", "i"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"w", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"j", "+", "5"}], ",", "i"}], "]"}], "]"}], "=", 
              "1"}], ";", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"w", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", 
                 RowBox[{"i", "+", "5"}]}], "]"}], "]"}], "=", "1"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"w", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "i"}], "]"}], "]"}], "=", "1"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"w", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"j", "+", "5"}], ",", 
                 RowBox[{"i", "+", "5"}]}], "]"}], "]"}], "=", "1"}]}]}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "w"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WeylElementsD5", "[", "]"}], ":=", 
    RowBox[{
     RowBox[{"WeylElementsD5", "[", "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"perms", ",", "evens"}], "}"}], ",", 
       RowBox[{
        RowBox[{"perms", "=", 
         RowBox[{"Permutations", "[", 
          RowBox[{"Range", "[", "5", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"evens", "=", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Subsets", "[", 
            RowBox[{"Range", "[", "5", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"EvenQ", "[", 
             RowBox[{"Length", "[", "#", "]"}], "]"}], "&"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"WeylElement", "[", 
             RowBox[{"s", ",", "n"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", "perms"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "evens"}], "}"}]}], "]"}], ",", "1"}], 
         "]"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LiftAlternating", "[", "s_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ss", "=", 
         RowBox[{"mod2", "[", "s", "]"}]}], ",", 
        RowBox[{"out", "=", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"5", ",", "5"}], "}"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"i", "<", "j"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"out", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
             RowBox[{"ss", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"out", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "i"}], "]"}], "]"}], "=", 
             RowBox[{"-", 
              RowBox[{"ss", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ";"}]}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "out"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LiftGLMod2ToGLZ", "[", "uin_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", "=", 
         RowBox[{"mod2", "[", "uin", "]"}]}], ",", "a", ",", 
        RowBox[{"ops", "=", 
         RowBox[{"{", "}"}]}], ",", "piv", ",", "r", ",", "c", ",", "rr", ",",
         "E", ",", "UZ", ",", "op"}], "}"}], ",", 
      RowBox[{
       RowBox[{"a", "=", "u"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"c", "=", "1"}], ";", 
          RowBox[{"r", "=", "1"}]}], ",", 
         RowBox[{
          RowBox[{"c", "<=", "5"}], "&&", 
          RowBox[{"r", "<=", "5"}]}], ",", 
         RowBox[{"c", "++"}], ",", 
         RowBox[{
          RowBox[{"piv", "=", 
           RowBox[{"Select", "[", 
            RowBox[{
             RowBox[{"Range", "[", 
              RowBox[{"r", ",", "5"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"[", 
                 RowBox[{"#", ",", "c"}], "]"}], "]"}], "==", "1"}], "&"}]}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"piv", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"piv", "=", 
           RowBox[{"First", "[", "piv", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"piv", "=!=", "r"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", 
                RowBox[{"{", 
                 RowBox[{"r", ",", "piv"}], "}"}], "]"}], "]"}], "=", 
              RowBox[{"a", "[", 
               RowBox[{"[", 
                RowBox[{"{", 
                 RowBox[{"piv", ",", "r"}], "}"}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"ops", ",", 
               RowBox[{"{", 
                RowBox[{"\"\<Swap\>\"", ",", "r", ",", "piv"}], "}"}]}], 
              "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"rr", "=!=", "r"}], "&&", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"[", 
                  RowBox[{"rr", ",", "c"}], "]"}], "]"}], "==", "1"}]}], ",", 
              
              RowBox[{
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"[", "rr", "]"}], "]"}], "=", 
                RowBox[{"mod2", "[", 
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"[", "rr", "]"}], "]"}], "+", 
                  RowBox[{"a", "[", 
                   RowBox[{"[", "r", "]"}], "]"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"ops", ",", 
                 RowBox[{"{", 
                  RowBox[{"\"\<Add\>\"", ",", "rr", ",", "r"}], "}"}]}], 
                "]"}], ";"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"rr", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"r", "++"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"a", "=!=", 
          RowBox[{"IdentityMatrix", "[", "5", "]"}]}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"UZ", "=", 
        RowBox[{"IdentityMatrix", "[", "5", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"op", "=", 
           RowBox[{"ops", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Switch", "[", 
           RowBox[{
            RowBox[{"op", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "\"\<Swap\>\"", ",", 
            RowBox[{
             RowBox[{"UZ", "[", 
              RowBox[{"[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"op", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{"op", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "]"}], "]"}], "=", 
             
             RowBox[{"UZ", "[", 
              RowBox[{"[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"op", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{"op", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], "]"}]}], 
            ",", "\"\<Add\>\"", ",", 
            RowBox[{
             RowBox[{"E", "=", 
              RowBox[{"IdentityMatrix", "[", "5", "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"E", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"op", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{"op", "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "=", 
              RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"UZ", "=", 
              RowBox[{"E", ".", "UZ"}]}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"Length", "[", "ops", "]"}], ",", "1", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "UZ"}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DicksonInvariant", "[", "g_", "]"}], ":=", 
    RowBox[{"Mod", "[", 
     RowBox[{
      RowBox[{"MatrixRank", "[", 
       RowBox[{
        RowBox[{"mod2", "[", 
         RowBox[{"g", "-", 
          RowBox[{"IdentityMatrix", "[", "10", "]"}]}], "]"}], ",", 
        RowBox[{"Modulus", "->", "2"}]}], "]"}], ",", "2"}], "]"}]}], ";"}], 
  "\n", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"HasSOLiftQ", "[", "g_", "]"}], ":=", 
    RowBox[{
     RowBox[{"IsOrthogonalMod2", "[", 
      RowBox[{"g", ",", "5"}], "]"}], "&&", 
     RowBox[{
      RowBox[{"DicksonInvariant", "[", "g", "]"}], "==", "0"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SO55LiftDirect", "[", "gin_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"g", "=", 
         RowBox[{"mod2", "[", "gin", "]"}]}], ",", "ws", ",", "w", ",", "h", 
        ",", "a", ",", "b", ",", "c", ",", "dblock", ",", "U", ",", "S", ",", 
        "T", ",", "UZ", ",", "SZ", ",", "TZ", ",", "wZ", ",", "lift"}], "}"}],
       ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"IsOrthogonalMod2", "[", 
           RowBox[{"g", ",", "5"}], "]"}]}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ws", "=", 
        RowBox[{"WeylElementsD5", "[", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"w", "=", 
        RowBox[{"SelectFirst", "[", 
         RowBox[{"ws", ",", 
          RowBox[{
           RowBox[{"Quiet", "[", 
            RowBox[{
             RowBox[{"Det", "[", 
              RowBox[{"TopLeftBlock", "[", 
               RowBox[{"mod2", "[", 
                RowBox[{"g", ".", "#"}], "]"}], "]"}], "]"}], "=!=", "0"}], 
            "]"}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"w", "===", 
          RowBox[{"Missing", "[", "\"\<NotFound\>\"", "]"}]}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"h", "=", 
        RowBox[{"mod2", "[", 
         RowBox[{"g", ".", "w"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"a", "=", 
        RowBox[{"h", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"1", ";;", "5"}], ",", 
           RowBox[{"1", ";;", "5"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"b", "=", 
        RowBox[{"h", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"1", ";;", "5"}], ",", 
           RowBox[{"6", ";;", "10"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"c", "=", 
        RowBox[{"h", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"6", ";;", "10"}], ",", 
           RowBox[{"1", ";;", "5"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dblock", "=", 
        RowBox[{"h", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"6", ";;", "10"}], ",", 
           RowBox[{"6", ";;", "10"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"U", "=", 
        RowBox[{"Inverse", "[", 
         RowBox[{"a", ",", 
          RowBox[{"Modulus", "->", "2"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"S", "=", 
        RowBox[{"mod2", "[", 
         RowBox[{"U", ".", "b"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"T", "=", 
        RowBox[{"mod2", "[", 
         RowBox[{"c", ".", "U"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"mod2", "[", 
            RowBox[{"S", "+", 
             RowBox[{"Transpose", "[", "S", "]"}]}], "]"}], "=!=", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"5", ",", "5"}], "}"}]}], "]"}]}], "||", 
          RowBox[{
           RowBox[{"mod2", "[", 
            RowBox[{"T", "+", 
             RowBox[{"Transpose", "[", "T", "]"}]}], "]"}], "=!=", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"5", ",", "5"}], "}"}]}], "]"}]}], "||", 
          RowBox[{
           RowBox[{"Tr", "[", "S", "]"}], "=!=", "0"}], "||", 
          RowBox[{
           RowBox[{"Tr", "[", "T", "]"}], "=!=", "0"}]}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"UZ", "=", 
        RowBox[{"LiftGLMod2ToGLZ", "[", "a", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"UZ", "===", "$Failed"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"SZ", "=", 
        RowBox[{"LiftAlternating", "[", "S", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"TZ", "=", 
        RowBox[{"LiftAlternating", "[", "T", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"wZ", "=", "w"}], ";", "\[IndentingNewLine]", 
       RowBox[{"lift", "=", 
        RowBox[{
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"IdentityMatrix", "[", "5", "]"}], ",", 
              RowBox[{"ConstantArray", "[", 
               RowBox[{"0", ",", 
                RowBox[{"{", 
                 RowBox[{"5", ",", "5"}], "}"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"TZ", ",", 
              RowBox[{"IdentityMatrix", "[", "5", "]"}]}], "}"}]}], "}"}], 
          "]"}], ".", 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"UZ", ",", 
              RowBox[{"ConstantArray", "[", 
               RowBox[{"0", ",", 
                RowBox[{"{", 
                 RowBox[{"5", ",", "5"}], "}"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"ConstantArray", "[", 
               RowBox[{"0", ",", 
                RowBox[{"{", 
                 RowBox[{"5", ",", "5"}], "}"}]}], "]"}], ",", 
              RowBox[{"Transpose", "[", 
               RowBox[{"Inverse", "[", "UZ", "]"}], "]"}]}], "}"}]}], "}"}], 
          "]"}], ".", 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"IdentityMatrix", "[", "5", "]"}], ",", "SZ"}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"ConstantArray", "[", 
               RowBox[{"0", ",", 
                RowBox[{"{", 
                 RowBox[{"5", ",", "5"}], "}"}]}], "]"}], ",", 
              RowBox[{"IdentityMatrix", "[", "5", "]"}]}], "}"}]}], "}"}], 
          "]"}], ".", "wZ"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", "lift", "]"}], ".", "eta", ".", "lift"}],
           "=!=", "eta"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Det", "[", "lift", "]"}], "=!=", "1"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"mod2", "[", "lift", "]"}], "=!=", "g"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "lift"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SO55Lift", "[", "gin_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"lift", ",", "liftT"}], "}"}], ",", 
      RowBox[{
       RowBox[{"lift", "=", 
        RowBox[{"SO55LiftDirect", "[", "gin", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"lift", "=!=", "$Failed"}], ",", 
         RowBox[{"Return", "[", "lift", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Fallback", " ", "for", " ", 
         RowBox[{"row", "/", "column"}], " ", "convention", " ", 
         RowBox[{"mismatches", "."}]}], "*)"}], 
       RowBox[{"liftT", "=", 
        RowBox[{"SO55LiftDirect", "[", 
         RowBox[{"Transpose", "[", "gin", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"liftT", "=!=", "$Failed"}], "&&", 
          RowBox[{
           RowBox[{"mod2", "[", 
            RowBox[{"Transpose", "[", "liftT", "]"}], "]"}], "===", 
           RowBox[{"mod2", "[", "gin", "]"}]}]}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"Transpose", "[", "liftT", "]"}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "$Failed"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SolveDualBasisQuadratic", "[", 
     RowBox[{"ai_", ",", 
      RowBox[{"j_", ":", "1"}], ",", 
      RowBox[{"aistar_", ":", 
       RowBox[{"{", "}"}]}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"A", ",", "b", ",", "sol", ",", "qf"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"j", "==", "6"}], ",", 
         RowBox[{"Return", "[", "aistar", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"A", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ai", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ".", 
             RowBox[{"Eta", "[", "5", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "5"}], "}"}]}], "]"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"j", ">", "1"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"aistar", "[", 
                RowBox[{"[", "k", "]"}], "]"}], ".", 
               RowBox[{"Eta", "[", "5", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", 
                RowBox[{"Length", "[", "aistar", "]"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"b", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"k", "==", "j"}], ",", "1", ",", "0"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "5"}], "}"}]}], "]"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"j", ">", "1"}], ",", 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"0", ",", 
              RowBox[{"Length", "[", "aistar", "]"}]}], "]"}], ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Quiet", "[", 
        RowBox[{"Check", "[", 
         RowBox[{
          RowBox[{"sol", "=", 
           RowBox[{"LinearSolve", "[", 
            RowBox[{"A", ",", "b", ",", 
             RowBox[{"Modulus", "->", "2"}]}], "]"}]}], ",", 
          RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"qf", "=", 
        RowBox[{"QForm", "[", "sol", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"qf", "==", "0"}], ",", 
         RowBox[{"SolveDualBasisQuadratic", "[", 
          RowBox[{"ai", ",", 
           RowBox[{"j", "+", "1"}], ",", 
           RowBox[{"Append", "[", 
            RowBox[{"aistar", ",", "sol"}], "]"}]}], "]"}], ",", 
         RowBox[{"SolveDualBasisQuadratic", "[", 
          RowBox[{"ai", ",", 
           RowBox[{"j", "+", "1"}], ",", 
           RowBox[{"Append", "[", 
            RowBox[{"aistar", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"sol", "+", 
                RowBox[{"ai", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], ",", "2"}], "]"}]}], 
            "]"}]}], "]"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DualIsotropicBasisZ2", "[", "e_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "f", "}"}], ",", 
      RowBox[{
       RowBox[{"f", "=", 
        RowBox[{"SolveDualBasisQuadratic", "[", "e", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"f", "===", "$Failed"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"e", ".", 
              RowBox[{"Eta", "[", "5", "]"}], ".", 
              RowBox[{"Transpose", "[", "f", "]"}]}], ",", "2"}], "]"}], "=!=", 
           RowBox[{"IdentityMatrix", "[", "5", "]"}]}], "||", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"f", ".", 
              RowBox[{"Eta", "[", "5", "]"}], ".", 
              RowBox[{"Transpose", "[", "f", "]"}]}], ",", "2"}], "]"}], "=!=", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"5", ",", "5"}], "}"}]}], "]"}]}]}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "f"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DefaultPureKKCharge", "[", 
     RowBox[{
      RowBox[{"chirality_", ":", "\"\<Odd\>\""}], ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"basis", "=", 
        RowBox[{"ChiralBasis", "[", 
         RowBox[{"d", ",", "chirality"}], "]"}]}], "}"}], ",", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"chirality", "===", "\"\<Odd\>\""}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Boole", "[", 
           RowBox[{
            RowBox[{"Length", "[", "#", "]"}], "==", "1"}], "]"}], "&"}], "/@",
          "basis"}], ",", 
        RowBox[{"chirality", "===", "\"\<Even\>\""}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Boole", "[", 
           RowBox[{"#", "===", 
            RowBox[{"{", "}"}]}], "]"}], "&"}], "/@", "basis"}], ",", "True", 
        ",", "$Failed"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ChiralToFullVector", "[", 
     RowBox[{"v_", ",", 
      RowBox[{"chirality_", ":", "\"\<Odd\>\""}], ",", 
      RowBox[{"d_", ":", "5"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"full", "=", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "^", "d"}]}], "]"}]}], ",", "inds"}], "}"}], ",", 
      RowBox[{
       RowBox[{"inds", "=", 
        RowBox[{"ChiralIndices", "[", 
         RowBox[{"d", ",", "chirality"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"full", "[", 
         RowBox[{"[", "inds", "]"}], "]"}], "=", "v"}], ";", 
       "\[IndentingNewLine]", "full"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NarainPointGeneralizedMetric", "[", "G_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"data", ",", "B", ",", "W", ",", "posMetric"}], "}"}], ",", 
      RowBox[{
       RowBox[{"data", "=", 
        RowBox[{"NarainChangeData", "[", "G", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"data", "===", "$Failed"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"B", "=", 
        RowBox[{"data", "[", "\"\<B\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"W", "=", 
        RowBox[{"data", "[", "\"\<W\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"posMetric", "=", 
        RowBox[{"ArrayFlatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"G", ",", 
             RowBox[{"0", " ", "G"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"0", " ", "G"}], ",", "G"}], "}"}]}], "}"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Map", "[", 
        RowBox[{"Together", ",", 
         RowBox[{
          RowBox[{"Transpose", "[", "W", "]"}], ".", "B", ".", "posMetric", 
          ".", 
          RowBox[{"Transpose", "[", "B", "]"}], ".", "W"}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GBFromGeneralizedMetric", "[", "H_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"g", ",", "b"}], "}"}], ",", 
      RowBox[{
       RowBox[{"g", "=", 
        RowBox[{"Map", "[", 
         RowBox[{"Together", ",", 
          RowBox[{"Inverse", "[", 
           RowBox[{"H", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"6", ";;", "10"}], ",", 
              RowBox[{"6", ";;", "10"}]}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"b", "=", 
        RowBox[{"Map", "[", 
         RowBox[{"Together", ",", 
          RowBox[{"-", 
           RowBox[{"g", ".", 
            RowBox[{"H", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"6", ";;", "10"}], ",", 
               RowBox[{"1", ";;", "5"}]}], "]"}], "]"}]}]}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<Metric\>\"", "->", "g"}], ",", 
         RowBox[{"\"\<BField\>\"", "->", "b"}], ",", 
         RowBox[{"\"\<BFieldSkewCheck\>\"", "->", 
          RowBox[{"Simplify", "[", 
           RowBox[{"b", "+", 
            RowBox[{"Transpose", "[", "b", "]"}]}], "]"}]}]}], "|>"}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GeometrizationData", "[", 
    RowBox[{"G_", ",", "v_", ",", 
     RowBox[{"chirality_", ":", "\"\<Odd\>\""}], ",", 
     RowBox[{"vKK_", ":", "Automatic"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "gammaEO", ",", "kk", ",", "e", ",", "f", ",", "eKK", ",", "fKK", ",", 
       "E", ",", "EKK", ",", "so55ChargeZ2", ",", "so55ChargeZ", ",", 
       "so55ModuliZ", ",", "so55ModuliZ2", ",", "fullV", ",", "fullKK", ",", 
       "spinImage", ",", "mapsQ", ",", "oldConventionSpinImage", ",", 
       "oldConventionMapsQ", ",", "H0", ",", "Hgeo", ",", "gb"}], "}"}], ",", 
     
     RowBox[{
      RowBox[{"gammaEO", "=", 
       RowBox[{"GammaToOppositeMatrices", "[", 
        RowBox[{"chirality", ",", "5"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"kk", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"vKK", "===", "Automatic"}], ",", 
         RowBox[{"DefaultPureKKCharge", "[", 
          RowBox[{"chirality", ",", "5"}], "]"}], ",", "vKK"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"kk", "===", "$Failed"}], ",", 
        RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"e", "=", 
       RowBox[{"AnnihilatorChiral", "[", 
        RowBox[{"v", ",", "gammaEO"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"f", "=", 
       RowBox[{"DualIsotropicBasisZ2", "[", "e", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"f", "===", "$Failed"}], ",", 
        RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"eKK", "=", 
       RowBox[{"AnnihilatorChiral", "[", 
        RowBox[{"kk", ",", "gammaEO"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"fKK", "=", 
       RowBox[{"DualIsotropicBasisZ2", "[", "eKK", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"fKK", "===", "$Failed"}], ",", 
        RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"E", "=", 
       RowBox[{"Join", "[", 
        RowBox[{"e", ",", "f"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"EKK", "=", 
       RowBox[{"Join", "[", 
        RowBox[{"eKK", ",", "fKK"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"Charge", " ", 
          RowBox[{"convention", ":", 
           RowBox[{"Ann", 
            RowBox[{"(", 
             RowBox[{"S", " ", "v"}], ")"}]}]}]}], "=", 
         RowBox[{
          RowBox[{"Ann", 
           RowBox[{
            RowBox[{"(", "v", ")"}], ".", 
            RowBox[{"O_charge", "^", 
             RowBox[{"{", 
              RowBox[{"-", "1"}], "}"}]}]}], " ", "To", " ", "require", " ", 
           "Ann", 
           RowBox[{"(", 
            RowBox[{"S", " ", "v"}], ")"}]}], "=", 
          RowBox[{"Ann", 
           RowBox[{"(", "v_KK", ")"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"impose", " ", 
          RowBox[{"E", ".", 
           RowBox[{"O_charge", "^", 
            RowBox[{"{", 
             RowBox[{"-", "1"}], "}"}]}]}]}], "=", 
         RowBox[{
          RowBox[{"EKK", " ", "hence", " ", "O_charge"}], "=", 
          RowBox[{
           RowBox[{"EKK", "^", 
            RowBox[{"{", 
             RowBox[{"-", "1"}], "}"}]}], ".", "E", "."}]}]}]}], "*)"}], 
      RowBox[{"so55ChargeZ2", "=", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"EKK", ",", 
            RowBox[{"Modulus", "->", "2"}]}], "]"}], ".", "E"}], ",", "2"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"so55ChargeZ", "=", 
       RowBox[{"SO55Lift", "[", "so55ChargeZ2", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"so55ChargeZ", "===", "$Failed"}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"<|", 
          RowBox[{
           RowBox[{"\"\<v\>\"", "->", "v"}], ",", 
           RowBox[{"\"\<vAsForms\>\"", "->", 
            RowBox[{"SpinorVectorAsSubsets", "[", 
             RowBox[{"v", ",", "chirality", ",", "5"}], "]"}]}], ",", 
           RowBox[{"\"\<vKK\>\"", "->", "kk"}], ",", 
           RowBox[{"\"\<vKKAsForms\>\"", "->", 
            RowBox[{"SpinorVectorAsSubsets", "[", 
             RowBox[{"kk", ",", "chirality", ",", "5"}], "]"}]}], ",", 
           RowBox[{"\"\<Annihilator\>\"", "->", "e"}], ",", 
           RowBox[{"\"\<DualAnnihilator\>\"", "->", "f"}], ",", 
           RowBox[{"\"\<KKAnnihilator\>\"", "->", "eKK"}], ",", 
           RowBox[{"\"\<KKDualAnnihilator\>\"", "->", "fKK"}], ",", 
           RowBox[{"\"\<SO55ChargeZ2\>\"", "->", "so55ChargeZ2"}], ",", 
           RowBox[{"\"\<HyperbolicBasisMapsCorrectly\>\"", "->", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"E", ".", 
                 RowBox[{"Inverse", "[", 
                  RowBox[{"so55ChargeZ2", ",", 
                   RowBox[{"Modulus", "->", "2"}]}], "]"}]}], ",", "2"}], 
               "]"}], "===", "EKK"}], ")"}]}], ",", 
           RowBox[{"\"\<HasIntegralSOLift\>\"", "->", "False"}]}], "|>"}], 
         "]"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Moduli", "/", "generalized"}], "-", 
          RowBox[{"metric", " ", 
           RowBox[{"convention", ":", "H"}]}]}], "->", 
         RowBox[{
          RowBox[{"O_moduli", ".", "H", ".", 
           RowBox[{"O_moduli", "^", "T"}]}], " ", "If", " ", "charges", " ", 
          "transform", " ", "by", " ", "O_charge"}]}], ",", 
        RowBox[{
         RowBox[{
         "then", " ", "the", " ", "corresponding", " ", "active", " ", 
          "transformation", " ", "on", " ", "the", " ", "generalized", " ", 
          "metric", " ", "is", " ", "O_moduli"}], "=", 
         RowBox[{
          RowBox[{"O_charge", "^", 
           RowBox[{"{", 
            RowBox[{"-", "T"}], "}"}]}], "."}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"so55ModuliZ", "=", 
       RowBox[{"Map", "[", 
        RowBox[{"Together", ",", 
         RowBox[{"Inverse", "[", 
          RowBox[{"Transpose", "[", "so55ChargeZ", "]"}], "]"}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"so55ModuliZ2", "=", 
       RowBox[{"Mod", "[", 
        RowBox[{"so55ModuliZ", ",", "2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"fullV", "=", 
       RowBox[{"ChiralToFullVector", "[", 
        RowBox[{"v", ",", "chirality", ",", "5"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"fullKK", "=", 
       RowBox[{"ChiralToFullVector", "[", 
        RowBox[{"kk", ",", "chirality", ",", "5"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"spinImage", "=", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SpinLiftVectorAction", "[", 
           RowBox[{"so55ChargeZ", ",", "5"}], "]"}], ".", "fullV"}], ",", 
         "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mapsQ", "=", 
       RowBox[{"spinImage", "===", "fullKK"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"oldConventionSpinImage", "=", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SpinLift", "[", 
           RowBox[{"so55ModuliZ", ",", "5"}], "]"}], ".", "fullV"}], ",", 
         "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"oldConventionMapsQ", "=", 
       RowBox[{"oldConventionSpinImage", "===", "fullKK"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"H0", "=", 
       RowBox[{"NarainPointGeneralizedMetric", "[", "G", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Hgeo", "=", 
       RowBox[{"Map", "[", 
        RowBox[{"Together", ",", 
         RowBox[{"so55ModuliZ", ".", "H0", ".", 
          RowBox[{"Transpose", "[", "so55ModuliZ", "]"}]}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"gb", "=", 
       RowBox[{"GBFromGeneralizedMetric", "[", "Hgeo", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<v\>\"", "->", "v"}], ",", 
        RowBox[{"\"\<vAsForms\>\"", "->", 
         RowBox[{"SpinorVectorAsSubsets", "[", 
          RowBox[{"v", ",", "chirality", ",", "5"}], "]"}]}], ",", 
        RowBox[{"\"\<vKK\>\"", "->", "kk"}], ",", 
        RowBox[{"\"\<vKKAsForms\>\"", "->", 
         RowBox[{"SpinorVectorAsSubsets", "[", 
          RowBox[{"kk", ",", "chirality", ",", "5"}], "]"}]}], ",", 
        RowBox[{"\"\<Annihilator\>\"", "->", "e"}], ",", 
        RowBox[{"\"\<DualAnnihilator\>\"", "->", "f"}], ",", 
        RowBox[{"\"\<KKAnnihilator\>\"", "->", "eKK"}], ",", 
        RowBox[{"\"\<KKDualAnnihilator\>\"", "->", "fKK"}], ",", 
        RowBox[{"\"\<SO55ChargeZ2\>\"", "->", "so55ChargeZ2"}], ",", 
        RowBox[{"\"\<SO55ChargeZ\>\"", "->", "so55ChargeZ"}], ",", 
        RowBox[{"\"\<ChargeLiftReducesCorrectly\>\"", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"so55ChargeZ", ",", "2"}], "]"}], "===", "so55ChargeZ2"}],
           ")"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Backward", "-", 
          RowBox[{"compatible", " ", 
           RowBox[{"names", ":", 
            RowBox[{
            "these", " ", "are", " ", "the", " ", "matrices", " ", "to", " ", 
             "use", " ", "on", " ", 
             RowBox[{"moduli", "."}]}]}]}]}], "*)"}], 
        RowBox[{"\"\<SO55Z2\>\"", "->", "so55ModuliZ2"}], ",", 
        RowBox[{"\"\<SO55Z\>\"", "->", "so55ModuliZ"}], ",", 
        RowBox[{"\"\<LiftReducesCorrectly\>\"", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"so55ModuliZ", ",", "2"}], "]"}], "===", "so55ModuliZ2"}],
           ")"}]}], ",", 
        RowBox[{"\"\<HyperbolicBasisMapsCorrectly\>\"", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"E", ".", 
              RowBox[{"Inverse", "[", 
               RowBox[{"so55ChargeZ2", ",", 
                RowBox[{"Modulus", "->", "2"}]}], "]"}]}], ",", "2"}], "]"}], 
           "===", "EKK"}], ")"}]}], ",", 
        RowBox[{"\"\<HasIntegralSOLift\>\"", "->", "True"}], ",", 
        RowBox[{"\"\<SpinImageFull32\>\"", "->", "spinImage"}], ",", 
        RowBox[{"\"\<MapsToPureKKQ\>\"", "->", "mapsQ"}], ",", 
        RowBox[{
        "\"\<OldConventionSpinImageFull32\>\"", "->", 
         "oldConventionSpinImage"}], ",", 
        RowBox[{
        "\"\<OldConventionMapsToPureKKQ\>\"", "->", "oldConventionMapsQ"}], 
        ",", 
        RowBox[{"\"\<StartingGeneralizedMetric\>\"", "->", "H0"}], ",", 
        RowBox[{"\"\<TransformedGeneralizedMetric\>\"", "->", "Hgeo"}], ",", 
        RowBox[{"\"\<Metric\>\"", "->", 
         RowBox[{"gb", "[", "\"\<Metric\>\"", "]"}]}], ",", 
        RowBox[{"\"\<BField\>\"", "->", 
         RowBox[{"gb", "[", "\"\<BField\>\"", "]"}]}], ",", 
        RowBox[{"\"\<BFieldSkewCheck\>\"", "->", 
         RowBox[{"gb", "[", "\"\<BFieldSkewCheck\>\"", "]"}]}]}], "|>"}]}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987716091576605*^9, 3.987716096941038*^9}, 
   3.987717562889577*^9, 3.98771864573173*^9, {3.987719141311408*^9, 
   3.987719144945064*^9}, {3.98771973868211*^9, 3.987719742513957*^9}, 
   3.987721384304984*^9, {3.9877214153391953`*^9, 3.9877214340264473`*^9}},
 CellLabel->
  "In[2673]:=",ExpressionUUID->"4ce5cf9b-ea1a-42cd-b760-e9605d139ebb"]
}, Closed]],

Cell[CellGroupData[{

Cell["Analyze pure - spinor orbits", "Subsection",
 CellChangeTimes->{{3.98770979667356*^9, 
  3.987709798803074*^9}},ExpressionUUID->"53a7ef40-5d88-4689-aa1c-\
da16ec3d8f80"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"AnalyzePureSpinorOrbits", ",", "AnalyzeLattice"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AnalyzePureSpinorOrbits", "[", 
     RowBox[{"pure_List", ",", "genData_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"unseen", ",", 
        RowBox[{"results", "=", 
         RowBox[{"{", "}"}]}], ",", "v", ",", "data", ",", "orbitKeys"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{"unseen", "=", 
        RowBox[{"AssociationThread", "[", 
         RowBox[{
          RowBox[{"VecKey", "/@", "pure"}], "->", "pure"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "unseen", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"v", "=", 
           RowBox[{"First", "[", 
            RowBox[{"Values", "[", "unseen", "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"data", "=", 
           RowBox[{"SchreierFixedModuliData", "[", 
            RowBox[{"v", ",", "genData"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"orbitKeys", "=", 
           RowBox[{"VecKey", "/@", 
            RowBox[{"data", "[", "\"\<Orbit\>\"", "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"KeyDropFrom", "[", 
           RowBox[{"unseen", ",", "orbitKeys"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"results", ",", 
            RowBox[{"KeyDrop", "[", 
             RowBox[{"data", ",", "\"\<Orbit\>\""}], "]"}]}], "]"}], ";"}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"SortBy", "[", 
        RowBox[{"results", ",", 
         RowBox[{
          RowBox[{"#", "[", "\"\<FixedModuliDim\>\"", "]"}], "&"}]}], 
        "]"}]}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "TrimStoredSchreierData", ",", "AnalyzeSuccessfulRepresentative", ",", 
     "AnalyzeLattice", ",", "SuccessfulStabilizerWords", ",", 
     "SuccessfulStabilizerO55", ",", "SuccessfulStabilizerLabels", ",", 
     "SuccessfulGeometrization"}], "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TrimStoredSchreierData", "[", "stab_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "keep", "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"KeyExistsQ", "[", 
           RowBox[{"stab", ",", "\"\<StabilizerO55Generators\>\""}], "]"}]}], 
         ",", 
         RowBox[{"Return", "[", 
          RowBox[{"KeyDrop", "[", 
           RowBox[{"stab", ",", 
            RowBox[{"{", "\"\<Orbit\>\"", "}"}]}], "]"}], "]"}]}], "]"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"keep", "=", 
        RowBox[{"Flatten", "@", 
         RowBox[{"Position", "[", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "=!=", 
               RowBox[{"IdentityMatrix", "[", "10", "]"}]}], "&"}], ",", 
             RowBox[{"stab", "[", "\"\<StabilizerO55Generators\>\"", "]"}]}], 
            "]"}], ",", "True"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"KeyDrop", "[", 
          RowBox[{"stab", ",", 
           RowBox[{"{", 
            RowBox[{
            "\"\<Orbit\>\"", ",", "\"\<StabilizerGeneratorCount\>\"", ",", 
             "\"\<StabilizerWords\>\"", ",", 
             "\"\<StabilizerModuliGenerators\>\"", ",", 
             "\"\<StabilizerO55Generators\>\""}], "}"}]}], "]"}], ",", 
         RowBox[{"<|", 
          RowBox[{
           RowBox[{"\"\<StabilizerGeneratorCount\>\"", "->", 
            RowBox[{"Length", "[", "keep", "]"}]}], ",", 
           RowBox[{"\"\<StabilizerWords\>\"", "->", 
            RowBox[{
             RowBox[{"stab", "[", "\"\<StabilizerWords\>\"", "]"}], "[", 
             RowBox[{"[", "keep", "]"}], "]"}]}], ",", 
           RowBox[{"\"\<StabilizerModuliGenerators\>\"", "->", 
            RowBox[{
             RowBox[{"stab", "[", "\"\<StabilizerModuliGenerators\>\"", "]"}],
              "[", 
             RowBox[{"[", "keep", "]"}], "]"}]}], ",", 
           RowBox[{"\"\<StabilizerO55Generators\>\"", "->", 
            RowBox[{
             RowBox[{"stab", "[", "\"\<StabilizerO55Generators\>\"", "]"}], 
             "[", 
             RowBox[{"[", "keep", "]"}], "]"}]}]}], "|>"}]}], "]"}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AnalyzeSuccessfulRepresentative", "[", 
     RowBox[{
     "G_", ",", "chirality_", ",", "genData_", ",", "orbitResult_", ",", 
      "index_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"v", ",", "stabRaw", ",", "stab", ",", "geo"}], "}"}], ",", 
      RowBox[{
       RowBox[{"v", "=", 
        RowBox[{"orbitResult", "[", "\"\<Representative\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"stabRaw", "=", 
        RowBox[{"SchreierFixedModuliData", "[", 
         RowBox[{"v", ",", "genData", ",", 
          RowBox[{"\"\<StoreStabilizerGenerators\>\"", "->", "True"}], ",", 
          RowBox[{"\"\<DeduplicateBy\>\"", "->", "\"\<O55\>\""}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"stab", "=", 
        RowBox[{"TrimStoredSchreierData", "[", "stabRaw", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"geo", "=", 
        RowBox[{"GeometrizationData", "[", 
         RowBox[{"G", ",", "v", ",", "chirality"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<SuccessIndex\>\"", "->", "index"}], ",", 
         RowBox[{"\"\<Representative\>\"", "->", "v"}], ",", 
         RowBox[{"\"\<RepresentativeAsForms\>\"", "->", 
          RowBox[{"SpinorVectorAsSubsets", "[", 
           RowBox[{"v", ",", "chirality", ",", "5"}], "]"}]}], ",", 
         RowBox[{"\"\<OrbitSize\>\"", "->", 
          RowBox[{"orbitResult", "[", "\"\<OrbitSize\>\"", "]"}]}], ",", 
         RowBox[{"\"\<FixedModuliDim\>\"", "->", 
          RowBox[{"orbitResult", "[", "\"\<FixedModuliDim\>\"", "]"}]}], ",", 
         
         RowBox[{"\"\<StabilizerGeneratorCount\>\"", "->", 
          RowBox[{"stab", "[", "\"\<StabilizerGeneratorCount\>\"", "]"}]}], 
         ",", 
         RowBox[{"\"\<StabilizerWords\>\"", "->", 
          RowBox[{"stab", "[", "\"\<StabilizerWords\>\"", "]"}]}], ",", 
         RowBox[{"\"\<StabilizerModuliGenerators\>\"", "->", 
          RowBox[{"stab", "[", "\"\<StabilizerModuliGenerators\>\"", "]"}]}], 
         ",", 
         RowBox[{"\"\<StabilizerO55Generators\>\"", "->", 
          RowBox[{"stab", "[", "\"\<StabilizerO55Generators\>\"", "]"}]}], 
         ",", 
         RowBox[{"\"\<GeometrizationData\>\"", "->", "geo"}]}], "|>"}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AnalyzeLattice", "[", 
     RowBox[{"name_", ",", "G_", ",", 
      RowBox[{"chirality_", ":", "\"\<Odd\>\""}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "aut", ",", "autSO", ",", "glue", ",", "kerAll", ",", "kerSO", ",", 
        "autSOGens", ",", "kerSOGens", ",", "genData", ",", "pure", ",", 
        "orbitResults", ",", "successfulOrbitResults", ",", 
        "successfulRepresentatives", ",", "minFixed", ",", "fixedSpectrum"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Analyzing \>\"", ",", "name"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"aut", "=", 
        RowBox[{"AutLattice", "[", "G", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"autSO", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"aut", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Det", "[", "#", "]"}], "==", "1"}], "&"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  |Aut(L)| = \>\"", ",", 
         RowBox[{"Length", "[", "aut", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  |Aut(L) det=1| = \>\"", ",", 
         RowBox[{"Length", "[", "autSO", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"glue", "=", 
        RowBox[{
         RowBox[{"GlueVecs", "[", "G", "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"kerAll", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"aut", ",", 
          RowBox[{
           RowBox[{"DiscTrivialQ", "[", 
            RowBox[{"#", ",", "glue"}], "]"}], "&"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"kerSO", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"autSO", ",", 
          RowBox[{
           RowBox[{"DiscTrivialQ", "[", 
            RowBox[{"#", ",", "glue"}], "]"}], "&"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  |Aut_D(L)| = \>\"", ",", 
         RowBox[{"Length", "[", "kerAll", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  |Aut_D(L) det=1| = \>\"", ",", 
         RowBox[{"Length", "[", "kerSO", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"autSOGens", "=", 
        RowBox[{"GreedyGeneratingSet", "[", "autSO", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"kerSOGens", "=", 
        RowBox[{"GreedyGeneratingSet", "[", "kerSO", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  Aut(L) det=1 generator count = \>\"", ",", 
         RowBox[{"Length", "[", "autSOGens", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  Aut_D(L) det=1 generator count = \>\"", ",", 
         RowBox[{"Length", "[", "kerSOGens", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"genData", "=", 
        RowBox[{"BuildPointGeneratorData", "[", 
         RowBox[{"G", ",", "autSOGens", ",", "kerSOGens", ",", "chirality"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"genData", "===", "$Failed"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<  SO(5)xSO(5) point-stabilizer generator count = \>\"", ",", 
         RowBox[{"Length", "[", "genData", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pure", "=", 
        RowBox[{"PureSpinors", "[", 
         RowBox[{"chirality", ",", "5"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<  pure spinors in \>\"", ",", "chirality", ",", 
         "\"\< chirality = \>\"", ",", 
         RowBox[{"Length", "[", "pure", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"orbitResults", "=", 
        RowBox[{"AnalyzePureSpinorOrbits", "[", 
         RowBox[{"pure", ",", "genData"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"minFixed", "=", 
        RowBox[{"Min", "[", 
         RowBox[{"Lookup", "[", 
          RowBox[{"orbitResults", ",", "\"\<FixedModuliDim\>\""}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"fixedSpectrum", "=", 
        RowBox[{"Counts", "[", 
         RowBox[{"Lookup", "[", 
          RowBox[{"orbitResults", ",", "\"\<FixedModuliDim\>\""}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"successfulOrbitResults", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"orbitResults", ",", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"#", "[", "\"\<SuccessQ\>\"", "]"}], "]"}], "&"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"successfulRepresentatives", "=", 
        RowBox[{"MapIndexed", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"AnalyzeSuccessfulRepresentative", "[", 
            RowBox[{"G", ",", "chirality", ",", "genData", ",", "#1", ",", 
             RowBox[{"#2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}], ",", 
          "successfulOrbitResults"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  pure-spinor orbit count = \>\"", ",", 
         RowBox[{"Length", "[", "orbitResults", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  fixed-moduli spectrum = \>\"", ",", "fixedSpectrum"}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  min fixed moduli = \>\"", ",", "minFixed"}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  successful representatives = \>\"", ",", 
         RowBox[{"Length", "[", "successfulRepresentatives", "]"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  possible = \>\"", ",", 
         RowBox[{
          RowBox[{"Length", "[", "successfulRepresentatives", "]"}], ">", 
          "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<Name\>\"", "->", "name"}], ",", 
         RowBox[{"\"\<Chirality\>\"", "->", "chirality"}], ",", 
         RowBox[{"\"\<Gram\>\"", "->", "G"}], ",", 
         RowBox[{"\"\<AutSize\>\"", "->", 
          RowBox[{"Length", "[", "aut", "]"}]}], ",", 
         RowBox[{"\"\<AutSOSize\>\"", "->", 
          RowBox[{"Length", "[", "autSO", "]"}]}], ",", 
         RowBox[{"\"\<KernelAllSize\>\"", "->", 
          RowBox[{"Length", "[", "kerAll", "]"}]}], ",", 
         RowBox[{"\"\<KernelSOSize\>\"", "->", 
          RowBox[{"Length", "[", "kerSO", "]"}]}], ",", 
         RowBox[{"\"\<PointGroupSOxSOSize\>\"", "->", 
          RowBox[{
           RowBox[{"Length", "[", "autSO", "]"}], " ", 
           RowBox[{"Length", "[", "kerSO", "]"}]}]}], ",", 
         RowBox[{"\"\<AutSOGenerators\>\"", "->", "autSOGens"}], ",", 
         RowBox[{"\"\<KernelSOGenerators\>\"", "->", "kerSOGens"}], ",", 
         RowBox[{"\"\<PointGeneratorData\>\"", "->", "genData"}], ",", 
         RowBox[{"\"\<PureOrbitCount\>\"", "->", 
          RowBox[{"Length", "[", "orbitResults", "]"}]}], ",", 
         RowBox[{"\"\<OrbitResults\>\"", "->", "orbitResults"}], ",", 
         RowBox[{"\"\<FixedModuliSpectrum\>\"", "->", "fixedSpectrum"}], ",", 
         
         RowBox[{"\"\<MinFixedModuliDim\>\"", "->", "minFixed"}], ",", 
         RowBox[{"\"\<PossibleQ\>\"", "->", 
          RowBox[{
           RowBox[{"Length", "[", "successfulRepresentatives", "]"}], ">", 
           "0"}]}], ",", 
         RowBox[{"\"\<SuccessfulRepresentativeCount\>\"", "->", 
          RowBox[{"Length", "[", "successfulRepresentatives", "]"}]}], ",", 
         RowBox[{
         "\"\<SuccessfulRepresentatives\>\"", "->", 
          "successfulRepresentatives"}]}], "|>"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SuccessfulStabilizerWords", "[", 
     RowBox[{"result_", ",", "i_Integer"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"result", "[", "\"\<SuccessfulRepresentatives\>\"", "]"}], "[", 
      
      RowBox[{"[", "i", "]"}], "]"}], "[", "\"\<StabilizerWords\>\"", "]"}]}],
    ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SuccessfulStabilizerO55", "[", 
     RowBox[{"result_", ",", "i_Integer"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"WordToO55", "[", 
       RowBox[{"result", ",", "#"}], "]"}], "&"}], "/@", 
     RowBox[{"SuccessfulStabilizerWords", "[", 
      RowBox[{"result", ",", "i"}], "]"}]}]}], ";"}], "\[IndentingNewLine]"}],
 "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SuccessfulStabilizerLabels", "[", 
     RowBox[{"result_", ",", "i_Integer"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"WordToLabels", "[", 
       RowBox[{"result", ",", "#"}], "]"}], "&"}], "/@", 
     RowBox[{"SuccessfulStabilizerWords", "[", 
      RowBox[{"result", ",", "i"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SuccessfulGeometrization", "[", 
    RowBox[{"result_", ",", "i_Integer"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"result", "[", "\"\<SuccessfulRepresentatives\>\"", "]"}], "[", 
     RowBox[{"[", "i", "]"}], "]"}], "[", "\"\<GeometrizationData\>\"", 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.98770980247526*^9, 3.987709804754037*^9}, {
   3.987710857369244*^9, 3.987710861122416*^9}, 3.987716121212348*^9, 
   3.987716708422872*^9, 3.987721448955701*^9},
 CellLabel->
  "In[2695]:=",ExpressionUUID->"16354ad1-c80e-4a4b-886a-900898b070ea"]
}, Closed]],

Cell[CellGroupData[{

Cell["Word-aware generator data", "Subsection",
 CellChangeTimes->{{3.987715997781005*^9, 
  3.98771600353262*^9}},ExpressionUUID->"a0ca07f6-3c5c-4285-8417-\
ef8a8c7193d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "MakeGeneratorData", ",", "InvertGeneratorData", ",", 
     "AttachGeneratorIDs", ",", "SignedGeneratorMatrix", ",", "WordMatrix", 
     ",", "WordToO55", ",", "WordToModuli", ",", "InvertWord", ",", 
     "WordToLabels"}], "]"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MakeGeneratorData", "[", 
     RowBox[{
     "S_", ",", "R_", ",", "pair_", ",", "O_", ",", "label_", ",", "type_"}], 
     "]"}], ":=", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"\"\<Label\>\"", "->", "label"}], ",", 
      RowBox[{"\"\<Type\>\"", "->", "type"}], ",", 
      RowBox[{"\"\<Spin\>\"", "->", 
       RowBox[{"Mod", "[", 
        RowBox[{"S", ",", "2"}], "]"}]}], ",", 
      RowBox[{"\"\<SpinInv\>\"", "->", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Inverse", "[", 
          RowBox[{"S", ",", 
           RowBox[{"Modulus", "->", "2"}]}], "]"}], ",", "2"}], "]"}]}], ",", 
      
      RowBox[{"\"\<Moduli\>\"", "->", "R"}], ",", 
      RowBox[{"\"\<ModuliInv\>\"", "->", 
       RowBox[{"Inverse", "[", "R", "]"}]}], ",", 
      RowBox[{"\"\<Pair\>\"", "->", "pair"}], ",", 
      RowBox[{"\"\<PairInv\>\"", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inverse", "[", 
          RowBox[{"pair", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
         RowBox[{"Inverse", "[", 
          RowBox[{"pair", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"\"\<O55\>\"", "->", "O"}], ",", 
      RowBox[{"\"\<O55Inv\>\"", "->", 
       RowBox[{"Inverse", "[", "O", "]"}]}]}], "|>"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AttachGeneratorIDs", "[", "gens_List", "]"}], ":=", 
    RowBox[{"MapIndexed", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Append", "[", 
        RowBox[{"#1", ",", 
         RowBox[{"\"\<ID\>\"", "->", 
          RowBox[{"#2", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], "&"}], ",", "gens"}], 
     "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"InvertGeneratorData", "[", "gen_", "]"}], ":=", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"\"\<ID\>\"", "->", 
       RowBox[{"-", 
        RowBox[{"gen", "[", "\"\<ID\>\"", "]"}]}]}], ",", 
      RowBox[{"\"\<Label\>\"", "->", 
       RowBox[{
        RowBox[{"gen", "[", "\"\<Label\>\"", "]"}], "<>", "\"\<^-1\>\""}]}], 
      ",", 
      RowBox[{"\"\<Type\>\"", "->", 
       RowBox[{"gen", "[", "\"\<Type\>\"", "]"}]}], ",", 
      RowBox[{"\"\<Spin\>\"", "->", 
       RowBox[{"gen", "[", "\"\<SpinInv\>\"", "]"}]}], ",", 
      RowBox[{"\"\<SpinInv\>\"", "->", 
       RowBox[{"gen", "[", "\"\<Spin\>\"", "]"}]}], ",", 
      RowBox[{"\"\<Moduli\>\"", "->", 
       RowBox[{"gen", "[", "\"\<ModuliInv\>\"", "]"}]}], ",", 
      RowBox[{"\"\<ModuliInv\>\"", "->", 
       RowBox[{"gen", "[", "\"\<Moduli\>\"", "]"}]}], ",", 
      RowBox[{"\"\<Pair\>\"", "->", 
       RowBox[{"gen", "[", "\"\<PairInv\>\"", "]"}]}], ",", 
      RowBox[{"\"\<PairInv\>\"", "->", 
       RowBox[{"gen", "[", "\"\<Pair\>\"", "]"}]}], ",", 
      RowBox[{"\"\<O55\>\"", "->", 
       RowBox[{"gen", "[", "\"\<O55Inv\>\"", "]"}]}], ",", 
      RowBox[{"\"\<O55Inv\>\"", "->", 
       RowBox[{"gen", "[", "\"\<O55\>\"", "]"}]}]}], "|>"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"InvertWord", "[", "word_List", "]"}], ":=", 
    RowBox[{"Reverse", "[", 
     RowBox[{"-", "word"}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SignedGeneratorMatrix", "[", 
     RowBox[{"result_", ",", "signedID_Integer", ",", 
      RowBox[{"field_String", ":", "\"\<O55\>\""}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "gen", "}"}], ",", 
      RowBox[{
       RowBox[{"gen", "=", 
        RowBox[{
         RowBox[{"result", "[", "\"\<PointGeneratorData\>\"", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"Abs", "[", "signedID", "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"field", "==", "\"\<O55\>\""}], "&&", 
          RowBox[{"signedID", ">", "0"}]}], ",", 
         RowBox[{"gen", "[", "\"\<O55\>\"", "]"}], ",", 
         RowBox[{
          RowBox[{"field", "==", "\"\<O55\>\""}], "&&", 
          RowBox[{"signedID", "<", "0"}]}], ",", 
         RowBox[{"gen", "[", "\"\<O55Inv\>\"", "]"}], ",", 
         RowBox[{
          RowBox[{"field", "==", "\"\<Moduli\>\""}], "&&", 
          RowBox[{"signedID", ">", "0"}]}], ",", 
         RowBox[{"gen", "[", "\"\<Moduli\>\"", "]"}], ",", 
         RowBox[{
          RowBox[{"field", "==", "\"\<Moduli\>\""}], "&&", 
          RowBox[{"signedID", "<", "0"}]}], ",", 
         RowBox[{"gen", "[", "\"\<ModuliInv\>\"", "]"}], ",", 
         RowBox[{
          RowBox[{"field", "==", "\"\<Spin\>\""}], "&&", 
          RowBox[{"signedID", ">", "0"}]}], ",", 
         RowBox[{"gen", "[", "\"\<Spin\>\"", "]"}], ",", 
         RowBox[{
          RowBox[{"field", "==", "\"\<Spin\>\""}], "&&", 
          RowBox[{"signedID", "<", "0"}]}], ",", 
         RowBox[{"gen", "[", "\"\<SpinInv\>\"", "]"}], ",", "True", ",", 
         "$Failed"}], "]"}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WordMatrix", "[", 
     RowBox[{"result_", ",", "word_List", ",", 
      RowBox[{"field_String", ":", "\"\<O55\>\""}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dim", ",", "id"}], "}"}], ",", 
      RowBox[{
       RowBox[{"dim", "=", 
        RowBox[{"Switch", "[", 
         RowBox[{
         "field", ",", "\"\<O55\>\"", ",", "10", ",", "\"\<Moduli\>\"", ",", 
          "25", ",", "\"\<Spin\>\"", ",", "16", ",", "_", ",", 
          RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"id", "=", 
        RowBox[{"IdentityMatrix", "[", "dim", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Fold", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"SignedGeneratorMatrix", "[", 
            RowBox[{"result", ",", "#2", ",", "field"}], "]"}], ".", "#1"}], 
          "&"}], ",", "id", ",", "word"}], "]"}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WordToO55", "[", 
     RowBox[{"result_", ",", "word_List"}], "]"}], ":=", 
    RowBox[{"WordMatrix", "[", 
     RowBox[{"result", ",", "word", ",", "\"\<O55\>\""}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WordToModuli", "[", 
     RowBox[{"result_", ",", "word_List"}], "]"}], ":=", 
    RowBox[{"WordMatrix", "[", 
     RowBox[{"result", ",", "word", ",", "\"\<Moduli\>\""}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WordToLabels", "[", 
    RowBox[{"result_", ",", "word_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "gen", "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gen", "=", 
         RowBox[{
          RowBox[{"result", "[", "\"\<PointGeneratorData\>\"", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"Abs", "[", "s", "]"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"s", ">", "0"}], ",", 
          RowBox[{"gen", "[", "\"\<Label\>\"", "]"}], ",", 
          RowBox[{
           RowBox[{"gen", "[", "\"\<Label\>\"", "]"}], "<>", 
           "\"\<^-1\>\""}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "word"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9877160050775013`*^9, 3.987716008141387*^9}},
 CellLabel->
  "In[2705]:=",ExpressionUUID->"fc6670eb-e314-4f50-b3e2-2d3b3ff5d99b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Z12 quasicrystal", "Subsection",
 CellChangeTimes->{{3.987769447751642*^9, 
  3.9877694505400467`*^9}},ExpressionUUID->"48a31771-1058-42bf-ae86-\
21b7eb9c0b3e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"Rot2", ",", "QuasiZ12Block"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Rot2", "[", "theta_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cos", "[", "theta", "]"}], ",", 
        RowBox[{"-", 
         RowBox[{"Sin", "[", "theta", "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Sin", "[", "theta", "]"}], ",", 
        RowBox[{"Cos", "[", "theta", "]"}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"QuasiZ12Block", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Gq", ",", "Pq", ",", "theta"}], "}"}], ",", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Gram", " ", "matrix", " ", "in", " ", "the", " ", "lattice", " ", 
        "basis", " ", "v1"}], ",", "...", ",", 
       RowBox[{"v4", "."}]}], "*)"}], 
     RowBox[{
      RowBox[{"Gq", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Positive", " ", "generalized", " ", "metric", " ", "in", " ", "the", 
         " ", "same", " ", "basis"}], ",", 
        RowBox[{"from", "|", "p_L", "|", 
         RowBox[{
          RowBox[{"^", "2"}], "+"}], "|", "p_R", "|", 
         RowBox[{"^", "2."}]}]}], "*)"}], 
      RowBox[{"Pq", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "/", 
            RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "0", ",", 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"2", "/", 
            RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "0", ",", 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "3", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "0", ",", 
           RowBox[{"2", "/", 
            RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "0", ",", 
           RowBox[{"2", "/", 
            RowBox[{"Sqrt", "[", "3", "]"}]}]}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"theta", 
          RowBox[{"(", "v_i", ")"}]}], "=", 
         RowBox[{"v_", 
          RowBox[{"{", 
           RowBox[{"i", "+", "1"}], "}"}]}]}], ",", 
        RowBox[{
         RowBox[{"theta", 
          RowBox[{"(", 
           RowBox[{"v_", "4"}], ")"}]}], "=", 
         RowBox[{
          RowBox[{"v_", "3"}], "-", 
          RowBox[{"v_", "1.", " ", "Column", " ", 
           RowBox[{"convention", "."}]}]}]}]}], "*)"}], 
      RowBox[{"theta", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Transpose", "[", "theta", "]"}], ".", "Gq", ".", "theta"}],
          "=!=", "Gq"}], ",", 
        RowBox[{
        "Print", "[", "\"\<Warning: theta does not preserve Gq.\>\"", "]"}]}],
        "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MatrixPower", "[", 
          RowBox[{"theta", ",", "12"}], "]"}], "=!=", 
         RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ",", 
        RowBox[{"Print", "[", "\"\<Warning: theta^12 != 1.\>\"", "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<Gram\>\"", "->", "Gq"}], ",", 
        RowBox[{"\"\<PositiveMetric\>\"", "->", "Pq"}], ",", 
        RowBox[{"\"\<Theta\>\"", "->", "theta"}], ",", 
        RowBox[{"\"\<LeftRotation\>\"", "->", 
         RowBox[{"Rot2", "[", 
          RowBox[{"Pi", "/", "6"}], "]"}]}], ",", 
        RowBox[{"\"\<RightRotation\>\"", "->", 
         RowBox[{"Rot2", "[", 
          RowBox[{"5", " ", 
           RowBox[{"Pi", "/", "6"}]}], "]"}]}]}], "|>"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.987769452082198*^9, 3.987769455369156*^9}},
 CellLabel->
  "In[2715]:=",ExpressionUUID->"69a521b8-7272-4966-adc5-c175ab045d85"]
}, Closed]],

Cell[CellGroupData[{

Cell["General direct-sum Narain", "Subsection",
 CellChangeTimes->{
  3.987769465475396*^9},ExpressionUUID->"304d33db-6d2a-45eb-b9d8-\
63a001936356"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "ColumnActionADEPair", ",", "ModuliRepLR", ",", "ToStandardO55", ",", 
     "GeometrizationDataFromH0"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ColumnActionADEPair", "[", 
     RowBox[{"B_", ",", "gL_", ",", "gR_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "row", "}"}], ",", 
      RowBox[{
       RowBox[{"row", "=", 
        RowBox[{"B", ".", 
         RowBox[{"PairAmbientAction", "[", 
          RowBox[{"gL", ",", "gR"}], "]"}], ".", 
         RowBox[{"Inverse", "[", "B", "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Map", "[", 
        RowBox[{"Together", ",", 
         RowBox[{"Transpose", "[", "row", "]"}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ModuliRepLR", "[", 
     RowBox[{"gL_", ",", "gR_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "r", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Column", "-", 
         RowBox[{"vector", " ", "convention", " ", "for", " ", "M"}]}], "->", 
        
        RowBox[{"gL", " ", "M", " ", 
         RowBox[{
          RowBox[{"gR", "^", 
           RowBox[{"{", 
            RowBox[{"-", "1"}], "}"}]}], "."}]}]}], "*)"}], 
      RowBox[{
       RowBox[{"r", "=", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"Inverse", "[", "gR", "]"}], "]"}], ",", "gL"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Map", "[", 
        RowBox[{"Together", ",", "r", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ToStandardO55", "[", 
     RowBox[{"W_", ",", "C_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "O", "}"}], ",", 
      RowBox[{
       RowBox[{"O", "=", 
        RowBox[{
         RowBox[{"Inverse", "[", "W", "]"}], ".", "C", ".", "W"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"O", "=", 
        RowBox[{"Map", "[", 
         RowBox[{"Together", ",", "O", ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"MatrixQ", "[", 
           RowBox[{"O", ",", "IntegerQ"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
          "Print", "[", "\"\<Warning: non-integral O55 encountered.\>\"", 
           "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", "O"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GeometrizationDataFromH0", "[", 
    RowBox[{"H0_", ",", "v_", ",", 
     RowBox[{"chirality_", ":", "\"\<Odd\>\""}], ",", 
     RowBox[{"vKK_", ":", "Automatic"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "gammaEO", ",", "kk", ",", "e", ",", "f", ",", "eKK", ",", "fKK", ",", 
       "E", ",", "EKK", ",", "so55ChargeZ2", ",", "so55ChargeZ", ",", 
       "so55ModuliZ", ",", "so55ModuliZ2", ",", "fullV", ",", "fullKK", ",", 
       "spinImage", ",", "mapsQ", ",", "Hgeo", ",", "gb"}], "}"}], ",", 
     RowBox[{
      RowBox[{"gammaEO", "=", 
       RowBox[{"GammaToOppositeMatrices", "[", 
        RowBox[{"chirality", ",", "5"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"kk", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"vKK", "===", "Automatic"}], ",", 
         RowBox[{"DefaultPureKKCharge", "[", 
          RowBox[{"chirality", ",", "5"}], "]"}], ",", "vKK"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"kk", "===", "$Failed"}], ",", 
        RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"e", "=", 
       RowBox[{"AnnihilatorChiral", "[", 
        RowBox[{"v", ",", "gammaEO"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"f", "=", 
       RowBox[{"DualIsotropicBasisZ2", "[", "e", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"f", "===", "$Failed"}], ",", 
        RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"eKK", "=", 
       RowBox[{"AnnihilatorChiral", "[", 
        RowBox[{"kk", ",", "gammaEO"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"fKK", "=", 
       RowBox[{"DualIsotropicBasisZ2", "[", "eKK", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"fKK", "===", "$Failed"}], ",", 
        RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"E", "=", 
       RowBox[{"Join", "[", 
        RowBox[{"e", ",", "f"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"EKK", "=", 
       RowBox[{"Join", "[", 
        RowBox[{"eKK", ",", "fKK"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"so55ChargeZ2", "=", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"EKK", ",", 
            RowBox[{"Modulus", "->", "2"}]}], "]"}], ".", "E"}], ",", "2"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"so55ChargeZ", "=", 
       RowBox[{"SO55Lift", "[", "so55ChargeZ2", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"so55ChargeZ", "===", "$Failed"}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"<|", 
          RowBox[{
           RowBox[{"\"\<v\>\"", "->", "v"}], ",", 
           RowBox[{"\"\<vAsForms\>\"", "->", 
            RowBox[{"SpinorVectorAsSubsets", "[", 
             RowBox[{"v", ",", "chirality", ",", "5"}], "]"}]}], ",", 
           RowBox[{"\"\<vKK\>\"", "->", "kk"}], ",", 
           RowBox[{"\"\<vKKAsForms\>\"", "->", 
            RowBox[{"SpinorVectorAsSubsets", "[", 
             RowBox[{"kk", ",", "chirality", ",", "5"}], "]"}]}], ",", 
           RowBox[{"\"\<Annihilator\>\"", "->", "e"}], ",", 
           RowBox[{"\"\<DualAnnihilator\>\"", "->", "f"}], ",", 
           RowBox[{"\"\<KKAnnihilator\>\"", "->", "eKK"}], ",", 
           RowBox[{"\"\<KKDualAnnihilator\>\"", "->", "fKK"}], ",", 
           RowBox[{"\"\<SO55ChargeZ2\>\"", "->", "so55ChargeZ2"}], ",", 
           RowBox[{"\"\<HyperbolicBasisMapsCorrectly\>\"", "->", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"E", ".", 
                 RowBox[{"Inverse", "[", 
                  RowBox[{"so55ChargeZ2", ",", 
                   RowBox[{"Modulus", "->", "2"}]}], "]"}]}], ",", "2"}], 
               "]"}], "===", "EKK"}], ")"}]}], ",", 
           RowBox[{"\"\<HasIntegralSOLift\>\"", "->", "False"}]}], "|>"}], 
         "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"so55ModuliZ", "=", 
       RowBox[{"Map", "[", 
        RowBox[{"Together", ",", 
         RowBox[{"Inverse", "[", 
          RowBox[{"Transpose", "[", "so55ChargeZ", "]"}], "]"}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"so55ModuliZ2", "=", 
       RowBox[{"Mod", "[", 
        RowBox[{"so55ModuliZ", ",", "2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"fullV", "=", 
       RowBox[{"ChiralToFullVector", "[", 
        RowBox[{"v", ",", "chirality", ",", "5"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"fullKK", "=", 
       RowBox[{"ChiralToFullVector", "[", 
        RowBox[{"kk", ",", "chirality", ",", "5"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"spinImage", "=", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SpinLiftVectorAction", "[", 
           RowBox[{"so55ChargeZ", ",", "5"}], "]"}], ".", "fullV"}], ",", 
         "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mapsQ", "=", 
       RowBox[{"spinImage", "===", "fullKK"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Hgeo", "=", 
       RowBox[{"Map", "[", 
        RowBox[{"Together", ",", 
         RowBox[{"so55ModuliZ", ".", "H0", ".", 
          RowBox[{"Transpose", "[", "so55ModuliZ", "]"}]}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"gb", "=", 
       RowBox[{"GBFromGeneralizedMetric", "[", "Hgeo", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<v\>\"", "->", "v"}], ",", 
        RowBox[{"\"\<vAsForms\>\"", "->", 
         RowBox[{"SpinorVectorAsSubsets", "[", 
          RowBox[{"v", ",", "chirality", ",", "5"}], "]"}]}], ",", 
        RowBox[{"\"\<vKK\>\"", "->", "kk"}], ",", 
        RowBox[{"\"\<vKKAsForms\>\"", "->", 
         RowBox[{"SpinorVectorAsSubsets", "[", 
          RowBox[{"kk", ",", "chirality", ",", "5"}], "]"}]}], ",", 
        RowBox[{"\"\<Annihilator\>\"", "->", "e"}], ",", 
        RowBox[{"\"\<DualAnnihilator\>\"", "->", "f"}], ",", 
        RowBox[{"\"\<KKAnnihilator\>\"", "->", "eKK"}], ",", 
        RowBox[{"\"\<KKDualAnnihilator\>\"", "->", "fKK"}], ",", 
        RowBox[{"\"\<SO55ChargeZ2\>\"", "->", "so55ChargeZ2"}], ",", 
        RowBox[{"\"\<SO55ChargeZ\>\"", "->", "so55ChargeZ"}], ",", 
        RowBox[{"\"\<ChargeLiftReducesCorrectly\>\"", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"so55ChargeZ", ",", "2"}], "]"}], "===", "so55ChargeZ2"}],
           ")"}]}], ",", 
        RowBox[{"\"\<SO55Z2\>\"", "->", "so55ModuliZ2"}], ",", 
        RowBox[{"\"\<SO55Z\>\"", "->", "so55ModuliZ"}], ",", 
        RowBox[{"\"\<LiftReducesCorrectly\>\"", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"so55ModuliZ", ",", "2"}], "]"}], "===", "so55ModuliZ2"}],
           ")"}]}], ",", 
        RowBox[{"\"\<HyperbolicBasisMapsCorrectly\>\"", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"E", ".", 
              RowBox[{"Inverse", "[", 
               RowBox[{"so55ChargeZ2", ",", 
                RowBox[{"Modulus", "->", "2"}]}], "]"}]}], ",", "2"}], "]"}], 
           "===", "EKK"}], ")"}]}], ",", 
        RowBox[{"\"\<HasIntegralSOLift\>\"", "->", "True"}], ",", 
        RowBox[{"\"\<SpinImageFull32\>\"", "->", "spinImage"}], ",", 
        RowBox[{"\"\<MapsToPureKKQ\>\"", "->", "mapsQ"}], ",", 
        RowBox[{"\"\<StartingGeneralizedMetric\>\"", "->", "H0"}], ",", 
        RowBox[{"\"\<TransformedGeneralizedMetric\>\"", "->", "Hgeo"}], ",", 
        RowBox[{"\"\<Metric\>\"", "->", 
         RowBox[{"gb", "[", "\"\<Metric\>\"", "]"}]}], ",", 
        RowBox[{"\"\<BField\>\"", "->", 
         RowBox[{"gb", "[", "\"\<BField\>\"", "]"}]}], ",", 
        RowBox[{"\"\<BFieldSkewCheck\>\"", "->", 
         RowBox[{"gb", "[", "\"\<BFieldSkewCheck\>\"", "]"}]}]}], "|>"}]}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.98776947734374*^9, 3.9877694814138813`*^9}},
 CellLabel->
  "In[2718]:=",ExpressionUUID->"16a9bb9b-08d7-45c3-a6f3-4ee9d821abf0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Build Q12 plus ADE", "Subsection",
 CellChangeTimes->{{3.987769494815913*^9, 
  3.987769499817066*^9}},ExpressionUUID->"d424b88e-80c1-4f99-a856-\
01f5b5d1c6c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "BuildQuasiADEData", ",", "AnalyzeSuccessfulQuasiRepresentative", ",", 
     "AnalyzeQuasiADELattice"}], "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"BuildQuasiADEData", "[", 
     RowBox[{"G3_", ",", 
      RowBox[{"chirality_", ":", "\"\<Odd\>\""}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "q", ",", "Gq", ",", "Pq", ",", "thetaQ", ",", "Ltheta", ",", "Rtheta",
         ",", "B3", ",", "GN3", ",", "P3", ",", "Gtot", ",", "Ptot", ",", 
        "Wtot", ",", "H0", ",", "aut", ",", "autSO", ",", "glue", ",", 
        "kerSO", ",", "autSOGens", ",", "kerSOGens", ",", "id3", ",", "id4", 
        ",", "id6", ",", "raw", ",", "genData"}], "}"}], ",", 
      RowBox[{
       RowBox[{"q", "=", 
        RowBox[{"QuasiZ12Block", "[", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Gq", "=", 
        RowBox[{"q", "[", "\"\<Gram\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Pq", "=", 
        RowBox[{"q", "[", "\"\<PositiveMetric\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"thetaQ", "=", 
        RowBox[{"q", "[", "\"\<Theta\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Ltheta", "=", 
        RowBox[{"q", "[", "\"\<LeftRotation\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Rtheta", "=", 
        RowBox[{"q", "[", "\"\<RightRotation\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"B3", "=", 
        RowBox[{"NarainBasisFromGlue", "[", "G3", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"B3", "===", "$Failed"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"GN3", "=", 
        RowBox[{"NarainGram", "[", 
         RowBox[{"G3", ",", "B3"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"P3", "=", 
        RowBox[{"B3", ".", 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"G3", ",", 
              RowBox[{"0", " ", "G3"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"0", " ", "G3"}], ",", "G3"}], "}"}]}], "}"}], "]"}], 
         ".", 
         RowBox[{"Transpose", "[", "B3", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"P3", "=", 
        RowBox[{"Map", "[", 
         RowBox[{"Together", ",", "P3", ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Gtot", "=", 
        RowBox[{"BlockDiag", "[", 
         RowBox[{"{", 
          RowBox[{"Gq", ",", "GN3"}], "}"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Ptot", "=", 
        RowBox[{"BlockDiag", "[", 
         RowBox[{"{", 
          RowBox[{"Pq", ",", "P3"}], "}"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Wtot", "=", 
        RowBox[{"UnimodularWStd", "[", "Gtot", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Wtot", "===", "$Failed"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"H0", "=", 
        RowBox[{"Map", "[", 
         RowBox[{"Together", ",", 
          RowBox[{
           RowBox[{"Transpose", "[", "Wtot", "]"}], ".", "Ptot", ".", 
           "Wtot"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"aut", "=", 
        RowBox[{"AutLattice", "[", "G3", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"autSO", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"aut", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Det", "[", "#", "]"}], "==", "1"}], "&"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"glue", "=", 
        RowBox[{
         RowBox[{"GlueVecs", "[", "G3", "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"kerSO", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"autSO", ",", 
          RowBox[{
           RowBox[{"DiscTrivialQ", "[", 
            RowBox[{"#", ",", "glue"}], "]"}], "&"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"autSOGens", "=", 
        RowBox[{"GreedyGeneratingSet", "[", "autSO", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"kerSOGens", "=", 
        RowBox[{"GreedyGeneratingSet", "[", "kerSO", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"id3", "=", 
        RowBox[{"IdentityMatrix", "[", "3", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"id4", "=", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"id6", "=", 
        RowBox[{"IdentityMatrix", "[", "6", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"raw", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Quasicrystal", " ", "theta", " ", 
         RowBox[{"generator", "."}]}], "*)"}], 
       RowBox[{"AppendTo", "[", 
        RowBox[{"raw", ",", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "C", ",", "O", ",", "S", ",", "Rmod", ",", "L5", ",", "R5"}], 
            "}"}], ",", 
           RowBox[{
            RowBox[{"C", "=", 
             RowBox[{"BlockDiag", "[", 
              RowBox[{"{", 
               RowBox[{"thetaQ", ",", "id6"}], "}"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"O", "=", 
             RowBox[{"ToStandardO55", "[", 
              RowBox[{"Wtot", ",", "C"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"!", 
               RowBox[{"InOddQ", "[", 
                RowBox[{"O", ",", "5"}], "]"}]}], ",", 
              RowBox[{
              "Print", "[", "\"\<Warning: theta O55 not in O(5,5).\>\"", 
               "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"S", "=", 
             RowBox[{"ChiralSpinActionMod2", "[", 
              RowBox[{"O", ",", "chirality", ",", "5"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"S", "===", "$Failed"}], ",", 
              RowBox[{"Return", "[", "Nothing", "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"L5", "=", 
             RowBox[{"BlockDiag", "[", 
              RowBox[{"{", 
               RowBox[{"Ltheta", ",", "id3"}], "}"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"R5", "=", 
             RowBox[{"BlockDiag", "[", 
              RowBox[{"{", 
               RowBox[{"Rtheta", ",", "id3"}], "}"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Rmod", "=", 
             RowBox[{"ModuliRepLR", "[", 
              RowBox[{"L5", ",", "R5"}], "]"}]}], ";", "\[IndentingNewLine]", 
            
            RowBox[{"MakeGeneratorData", "[", 
             RowBox[{"S", ",", "Rmod", ",", 
              RowBox[{"{", 
               RowBox[{"L5", ",", "R5"}], "}"}], ",", "O", ",", 
              "\"\<theta12\>\"", ",", "\"\<quasicrystal\>\""}], "]"}]}]}], 
          "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Pure", "-", 
         RowBox[{"left", " ", "ADE", " ", "discriminant"}], "-", 
         RowBox[{"kernel", " ", 
          RowBox[{"generators", "."}]}]}], "*)"}], 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"raw", ",", 
           RowBox[{"Module", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "gL", ",", "gR", ",", "C3", ",", "C", ",", "O", ",", "S", ",", 
               "Rmod", ",", "L5", ",", "R5"}], "}"}], ",", 
             RowBox[{
              RowBox[{"gL", "=", 
               RowBox[{"kerSOGens", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"gR", "=", "id3"}], ";", "\[IndentingNewLine]", 
              RowBox[{"C3", "=", 
               RowBox[{"ColumnActionADEPair", "[", 
                RowBox[{"B3", ",", "gL", ",", "gR"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"C", "=", 
               RowBox[{"BlockDiag", "[", 
                RowBox[{"{", 
                 RowBox[{"id4", ",", "C3"}], "}"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"O", "=", 
               RowBox[{"ToStandardO55", "[", 
                RowBox[{"Wtot", ",", "C"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"!", 
                 RowBox[{"InOddQ", "[", 
                  RowBox[{"O", ",", "5"}], "]"}]}], ",", 
                RowBox[{
                "Print", "[", 
                 "\"\<Warning: ADE pure-left O55 not in O(5,5).\>\"", "]"}]}],
                "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"S", "=", 
               RowBox[{"ChiralSpinActionMod2", "[", 
                RowBox[{"O", ",", "chirality", ",", "5"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"S", "===", "$Failed"}], ",", 
                RowBox[{"Return", "[", "Nothing", "]"}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"L5", "=", 
               RowBox[{"BlockDiag", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", 
                  RowBox[{"Transpose", "[", "gL", "]"}]}], "}"}], "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"R5", "=", 
               RowBox[{"BlockDiag", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", 
                  RowBox[{"Transpose", "[", "gR", "]"}]}], "}"}], "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"Rmod", "=", 
               RowBox[{"ModuliRepLR", "[", 
                RowBox[{"L5", ",", "R5"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"MakeGeneratorData", "[", 
               RowBox[{"S", ",", "Rmod", ",", 
                RowBox[{"{", 
                 RowBox[{"L5", ",", "R5"}], "}"}], ",", "O", ",", 
                RowBox[{"\"\<k\>\"", "<>", 
                 RowBox[{"ToString", "[", "i", "]"}]}], ",", 
                "\"\<ADE pure-left\>\""}], "]"}]}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "kerSOGens", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Diagonal", " ", "ADE", " ", "geometric", " ", 
         RowBox[{"generators", "."}]}], "*)"}], 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"raw", ",", 
           RowBox[{"Module", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "gL", ",", "gR", ",", "C3", ",", "C", ",", "O", ",", "S", ",", 
               "Rmod", ",", "L5", ",", "R5"}], "}"}], ",", 
             RowBox[{
              RowBox[{"gL", "=", 
               RowBox[{"autSOGens", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"gR", "=", 
               RowBox[{"autSOGens", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"C3", "=", 
               RowBox[{"ColumnActionADEPair", "[", 
                RowBox[{"B3", ",", "gL", ",", "gR"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"C", "=", 
               RowBox[{"BlockDiag", "[", 
                RowBox[{"{", 
                 RowBox[{"id4", ",", "C3"}], "}"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"O", "=", 
               RowBox[{"ToStandardO55", "[", 
                RowBox[{"Wtot", ",", "C"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"!", 
                 RowBox[{"InOddQ", "[", 
                  RowBox[{"O", ",", "5"}], "]"}]}], ",", 
                RowBox[{
                "Print", "[", 
                 "\"\<Warning: ADE diagonal O55 not in O(5,5).\>\"", "]"}]}], 
               "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"S", "=", 
               RowBox[{"ChiralSpinActionMod2", "[", 
                RowBox[{"O", ",", "chirality", ",", "5"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"S", "===", "$Failed"}], ",", 
                RowBox[{"Return", "[", "Nothing", "]"}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"L5", "=", 
               RowBox[{"BlockDiag", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", 
                  RowBox[{"Transpose", "[", "gL", "]"}]}], "}"}], "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"R5", "=", 
               RowBox[{"BlockDiag", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", 
                  RowBox[{"Transpose", "[", "gR", "]"}]}], "}"}], "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"Rmod", "=", 
               RowBox[{"ModuliRepLR", "[", 
                RowBox[{"L5", ",", "R5"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"MakeGeneratorData", "[", 
               RowBox[{"S", ",", "Rmod", ",", 
                RowBox[{"{", 
                 RowBox[{"L5", ",", "R5"}], "}"}], ",", "O", ",", 
                RowBox[{"\"\<h\>\"", "<>", 
                 RowBox[{"ToString", "[", "i", "]"}]}], ",", 
                "\"\<ADE diagonal\>\""}], "]"}]}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "autSOGens", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"genData", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{"raw", ",", "Nothing"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"genData", "=", 
        RowBox[{"DeleteDuplicatesBy", "[", 
         RowBox[{"genData", ",", "GenKey"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"genData", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"genData", ",", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", "\"\<Spin\>\"", "]"}], "===", 
               RowBox[{"IdentityMatrix", "[", "16", "]"}]}], "&&", 
              RowBox[{
               RowBox[{"#", "[", "\"\<Moduli\>\"", "]"}], "===", 
               RowBox[{"IdentityMatrix", "[", "25", "]"}]}], "&&", 
              RowBox[{
               RowBox[{"#", "[", "\"\<O55\>\"", "]"}], "===", 
               RowBox[{"IdentityMatrix", "[", "10", "]"}]}]}], ")"}]}], 
           "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"genData", "=", 
        RowBox[{"AttachGeneratorIDs", "[", "genData", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<QuasiBlock\>\"", "->", "q"}], ",", 
         RowBox[{"\"\<ADEGram\>\"", "->", "G3"}], ",", 
         RowBox[{"\"\<ADEAutSOSize\>\"", "->", 
          RowBox[{"Length", "[", "autSO", "]"}]}], ",", 
         RowBox[{"\"\<ADEKernelSOSize\>\"", "->", 
          RowBox[{"Length", "[", "kerSO", "]"}]}], ",", 
         RowBox[{"\"\<ADEAutSOGenerators\>\"", "->", "autSOGens"}], ",", 
         RowBox[{"\"\<ADEKernelSOGenerators\>\"", "->", "kerSOGens"}], ",", 
         RowBox[{"\"\<DirectSumGram\>\"", "->", "Gtot"}], ",", 
         RowBox[{"\"\<DirectSumPositiveMetric\>\"", "->", "Ptot"}], ",", 
         RowBox[{"\"\<StandardizingW\>\"", "->", "Wtot"}], ",", 
         RowBox[{"\"\<StartingGeneralizedMetric\>\"", "->", "H0"}], ",", 
         RowBox[{"\"\<PointGeneratorData\>\"", "->", "genData"}]}], 
        "|>"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AnalyzeSuccessfulQuasiRepresentative", "[", 
     RowBox[{"data_", ",", "chirality_", ",", "orbitResult_", ",", "index_"}],
      "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"v", ",", "stabRaw", ",", "stab", ",", "geo"}], "}"}], ",", 
      RowBox[{
       RowBox[{"v", "=", 
        RowBox[{"orbitResult", "[", "\"\<Representative\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"stabRaw", "=", 
        RowBox[{"SchreierFixedModuliData", "[", 
         RowBox[{"v", ",", 
          RowBox[{"data", "[", "\"\<PointGeneratorData\>\"", "]"}], ",", 
          RowBox[{"\"\<StoreStabilizerGenerators\>\"", "->", "True"}], ",", 
          RowBox[{"\"\<DeduplicateBy\>\"", "->", "\"\<O55\>\""}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"stab", "=", 
        RowBox[{"TrimStoredSchreierData", "[", "stabRaw", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"geo", "=", 
        RowBox[{"GeometrizationDataFromH0", "[", 
         RowBox[{
          RowBox[{"data", "[", "\"\<StartingGeneralizedMetric\>\"", "]"}], 
          ",", "v", ",", "chirality"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<SuccessIndex\>\"", "->", "index"}], ",", 
         RowBox[{"\"\<Representative\>\"", "->", "v"}], ",", 
         RowBox[{"\"\<RepresentativeAsForms\>\"", "->", 
          RowBox[{"SpinorVectorAsSubsets", "[", 
           RowBox[{"v", ",", "chirality", ",", "5"}], "]"}]}], ",", 
         RowBox[{"\"\<OrbitSize\>\"", "->", 
          RowBox[{"orbitResult", "[", "\"\<OrbitSize\>\"", "]"}]}], ",", 
         RowBox[{"\"\<FixedModuliDim\>\"", "->", 
          RowBox[{"orbitResult", "[", "\"\<FixedModuliDim\>\"", "]"}]}], ",", 
         
         RowBox[{"\"\<StabilizerGeneratorCount\>\"", "->", 
          RowBox[{"stab", "[", "\"\<StabilizerGeneratorCount\>\"", "]"}]}], 
         ",", 
         RowBox[{"\"\<StabilizerWords\>\"", "->", 
          RowBox[{"stab", "[", "\"\<StabilizerWords\>\"", "]"}]}], ",", 
         RowBox[{"\"\<StabilizerModuliGenerators\>\"", "->", 
          RowBox[{"stab", "[", "\"\<StabilizerModuliGenerators\>\"", "]"}]}], 
         ",", 
         RowBox[{"\"\<StabilizerO55Generators\>\"", "->", 
          RowBox[{"stab", "[", "\"\<StabilizerO55Generators\>\"", "]"}]}], 
         ",", 
         RowBox[{"\"\<GeometrizationData\>\"", "->", "geo"}]}], "|>"}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AnalyzeQuasiADELattice", "[", 
     RowBox[{"name_", ",", "G3_", ",", 
      RowBox[{"chirality_", ":", "\"\<Odd\>\""}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "data", ",", "genData", ",", "pure", ",", "orbitResults", ",", 
        "successfulOrbitResults", ",", "successfulRepresentatives", ",", 
        "minFixed", ",", "fixedSpectrum"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Analyzing \>\"", ",", "name"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"data", "=", 
        RowBox[{"BuildQuasiADEData", "[", 
         RowBox[{"G3", ",", "chirality"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"data", "===", "$Failed"}], ",", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"genData", "=", 
        RowBox[{"data", "[", "\"\<PointGeneratorData\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  ADE |Aut(L) det=1| = \>\"", ",", 
         RowBox[{"data", "[", "\"\<ADEAutSOSize\>\"", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  ADE |Aut_D(L) det=1| = \>\"", ",", 
         RowBox[{"data", "[", "\"\<ADEKernelSOSize\>\"", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  generator count = \>\"", ",", 
         RowBox[{"Length", "[", "genData", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pure", "=", 
        RowBox[{"PureSpinors", "[", 
         RowBox[{"chirality", ",", "5"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<  pure spinors in \>\"", ",", "chirality", ",", 
         "\"\< chirality = \>\"", ",", 
         RowBox[{"Length", "[", "pure", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"orbitResults", "=", 
        RowBox[{"AnalyzePureSpinorOrbits", "[", 
         RowBox[{"pure", ",", "genData"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"minFixed", "=", 
        RowBox[{"Min", "[", 
         RowBox[{"Lookup", "[", 
          RowBox[{"orbitResults", ",", "\"\<FixedModuliDim\>\""}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"fixedSpectrum", "=", 
        RowBox[{"Counts", "[", 
         RowBox[{"Lookup", "[", 
          RowBox[{"orbitResults", ",", "\"\<FixedModuliDim\>\""}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"successfulOrbitResults", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"orbitResults", ",", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"#", "[", "\"\<SuccessQ\>\"", "]"}], "]"}], "&"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"successfulRepresentatives", "=", 
        RowBox[{"MapIndexed", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"AnalyzeSuccessfulQuasiRepresentative", "[", 
            RowBox[{"data", ",", "chirality", ",", "#1", ",", 
             RowBox[{"#2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}], ",", 
          "successfulOrbitResults"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  pure-spinor orbit count = \>\"", ",", 
         RowBox[{"Length", "[", "orbitResults", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  fixed-moduli spectrum = \>\"", ",", "fixedSpectrum"}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  min fixed moduli = \>\"", ",", "minFixed"}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  successful representatives = \>\"", ",", 
         RowBox[{"Length", "[", "successfulRepresentatives", "]"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  possible = \>\"", ",", 
         RowBox[{
          RowBox[{"Length", "[", "successfulRepresentatives", "]"}], ">", 
          "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Join", "[", 
        RowBox[{"data", ",", 
         RowBox[{"<|", 
          RowBox[{
           RowBox[{"\"\<Name\>\"", "->", "name"}], ",", 
           RowBox[{"\"\<Chirality\>\"", "->", "chirality"}], ",", 
           RowBox[{"\"\<PureOrbitCount\>\"", "->", 
            RowBox[{"Length", "[", "orbitResults", "]"}]}], ",", 
           RowBox[{"\"\<OrbitResults\>\"", "->", "orbitResults"}], ",", 
           RowBox[{"\"\<FixedModuliSpectrum\>\"", "->", "fixedSpectrum"}], 
           ",", 
           RowBox[{"\"\<MinFixedModuliDim\>\"", "->", "minFixed"}], ",", 
           RowBox[{"\"\<PossibleQ\>\"", "->", 
            RowBox[{
             RowBox[{"Length", "[", "successfulRepresentatives", "]"}], ">", 
             "0"}]}], ",", 
           RowBox[{"\"\<SuccessfulRepresentativeCount\>\"", "->", 
            RowBox[{"Length", "[", "successfulRepresentatives", "]"}]}], ",", 
           
           RowBox[{
           "\"\<SuccessfulRepresentatives\>\"", "->", 
            "successfulRepresentatives"}]}], "|>"}]}], "]"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"quasiADE3Data", "=", 
   RowBox[{"<|", 
    RowBox[{
     RowBox[{"\"\<Q12 + A1^3\>\"", "->", 
      RowBox[{"DirectSumGram", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CartanA", "[", "1", "]"}], ",", 
         RowBox[{"CartanA", "[", "1", "]"}], ",", 
         RowBox[{"CartanA", "[", "1", "]"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"\"\<Q12 + A1 A2\>\"", "->", 
      RowBox[{"DirectSumGram", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CartanA", "[", "1", "]"}], ",", 
         RowBox[{"CartanA", "[", "2", "]"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"\"\<Q12 + A3\>\"", "->", 
      RowBox[{"CartanA", "[", "3", "]"}]}]}], "|>"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987769510464801*^9, 3.987769534973514*^9}},
 CellLabel->
  "In[2723]:=",ExpressionUUID->"490a031c-8178-4ebd-916c-3b7ebd269206"]
}, Closed]],

Cell[CellGroupData[{

Cell["Lattice progress monitor", "Subsection",
 CellChangeTimes->{{3.987720688043705*^9, 
  3.98772069405089*^9}},ExpressionUUID->"87e15318-dcb4-45f5-b787-\
92dbd6b0e403"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "RunAllLatticesWithProgress", ",", "SuccessfulRepresentativeRows", ",", 
     "SuccessfulRepresentativeDataset", ",", "SuccessfulRepresentativeGrid", 
     ",", "LatticeStatusDataset"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RunAllLatticesWithProgress", "[", 
    RowBox[{
     RowBox[{"latticeAssoc_", ":", "latticeData"}], ",", 
     RowBox[{"chirality_", ":", "chargeChirality"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"names", ",", "n", ",", 
       RowBox[{"currentName", "=", "\"\<-\>\""}], ",", 
       RowBox[{"currentIndex", "=", "0"}], ",", 
       RowBox[{"currentStatus", "=", "\"\<not started\>\""}], ",", "runStart",
        ",", "thisStart", ",", "t", ",", "result"}], "}"}], ",", 
     RowBox[{
      RowBox[{"names", "=", 
       RowBox[{"Keys", "[", "latticeAssoc", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "names", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"$NarainRunResults", "=", 
       RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"$NarainRunTimings", "=", 
       RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"$NarainRunFailures", "=", 
       RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"runStart", "=", 
       RowBox[{"AbsoluteTime", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"currentIndex", "=", "i"}], ";", "\[IndentingNewLine]", 
            RowBox[{"currentName", "=", 
             RowBox[{"names", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"currentStatus", "=", "\"\<running\>\""}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"thisStart", "=", 
             RowBox[{"AbsoluteTime", "[", "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"Print", "[", 
             RowBox[{
             "\"\<\\n==============================\\n\>\"", ",", 
              "\"\<Starting \>\"", ",", "currentName", ",", "\"\<  (\>\"", 
              ",", "i", ",", "\"\</\>\"", ",", "n", ",", "\"\<)\\n\>\"", ",", 
              "\"\<==============================\>\""}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"t", ",", "result"}], "}"}], "=", 
             RowBox[{"AbsoluteTiming", "[", 
              RowBox[{"Check", "[", 
               RowBox[{
                RowBox[{"AnalyzeLattice", "[", 
                 RowBox[{"currentName", ",", 
                  RowBox[{"latticeAssoc", "[", "currentName", "]"}], ",", 
                  "chirality"}], "]"}], ",", "$Failed"}], "]"}], "]"}]}], ";",
             "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"result", "===", "$Failed"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"$NarainRunFailures", "[", "currentName", "]"}], "=", 
                "True"}], ";", "\[IndentingNewLine]", 
               RowBox[{"currentStatus", "=", "\"\<failed\>\""}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Print", "[", 
                RowBox[{
                "\"\<FAILED \>\"", ",", "currentName", ",", "\"\< after \>\"",
                  ",", 
                 RowBox[{"NumberForm", "[", 
                  RowBox[{"t", ",", 
                   RowBox[{"{", 
                    RowBox[{"8", ",", "2"}], "}"}]}], "]"}], ",", 
                 "\"\< seconds.\>\""}], "]"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"$NarainRunResults", "[", "currentName", "]"}], "=", 
                "result"}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"$NarainRunTimings", "[", "currentName", "]"}], "=", 
                "t"}], ";", "\[IndentingNewLine]", 
               RowBox[{"currentStatus", "=", "\"\<done\>\""}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Print", "[", 
                RowBox[{
                "\"\<Finished \>\"", ",", "currentName", ",", "\"\< in \>\"", 
                 ",", 
                 RowBox[{"NumberForm", "[", 
                  RowBox[{"t", ",", 
                   RowBox[{"{", 
                    RowBox[{"8", ",", "2"}], "}"}]}], "]"}], ",", 
                 "\"\< seconds.  \>\"", ",", "\"\<Successful reps: \>\"", ",", 
                 RowBox[{
                 "result", "[", "\"\<SuccessfulRepresentativeCount\>\"", 
                  "]"}], ",", "\"\<.\>\""}], "]"}]}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"<|", 
          RowBox[{
           RowBox[{"\"\<Results\>\"", "->", "$NarainRunResults"}], ",", 
           RowBox[{"\"\<Timings\>\"", "->", "$NarainRunTimings"}], ",", 
           RowBox[{"\"\<Failures\>\"", "->", "$NarainRunFailures"}]}], 
          "|>"}]}], ",", 
        RowBox[{"Grid", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\"\<Current lattice\>\"", ",", "currentName"}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Progress\>\"", ",", 
              RowBox[{
               RowBox[{"ToString", "[", "currentIndex", "]"}], "<>", 
               "\"\</\>\"", "<>", 
               RowBox[{"ToString", "[", "n", "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Status\>\"", ",", "currentStatus"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Finished lattices\>\"", ",", 
              RowBox[{"Length", "[", "$NarainRunResults", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Failed lattices\>\"", ",", 
              RowBox[{"Length", "[", "$NarainRunFailures", "]"}]}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Elapsed seconds\>\"", ",", 
              RowBox[{"NumberForm", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"AbsoluteTime", "[", "]"}], "-", "runStart"}], ",", 
                RowBox[{"{", 
                 RowBox[{"8", ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Current lattice seconds\>\"", ",", 
              RowBox[{"NumberForm", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"AbsoluteTime", "[", "]"}], "-", "thisStart"}], ",", 
                
                RowBox[{"{", 
                 RowBox[{"8", ",", "1"}], "}"}]}], "]"}]}], "}"}]}], "}"}], 
          ",", 
          RowBox[{"Frame", "->", "All"}], ",", 
          RowBox[{"Alignment", "->", "Left"}]}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.987720695521036*^9, 3.98772069552461*^9}},
 CellLabel->
  "In[2728]:=",ExpressionUUID->"9243a2be-6e3d-4965-b3e1-37c19672885c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SuccessfulRepresentativeRows", "[", "results_Association", "]"}],
     ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"KeyValueMap", "[", 
       RowBox[{
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"name", ",", "result"}], "}"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"result", "===", "$Failed"}], "||", 
             RowBox[{"!", 
              RowBox[{"AssociationQ", "[", "result", "]"}]}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{"Function", "[", 
               RowBox[{"rep", ",", 
                RowBox[{"With", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"geo", "=", 
                    RowBox[{"rep", "[", "\"\<GeometrizationData\>\"", "]"}]}],
                    "}"}], ",", 
                  RowBox[{"<|", 
                   RowBox[{
                    RowBox[{"\"\<Lattice\>\"", "->", "name"}], ",", 
                    RowBox[{"\"\<SuccessIndex\>\"", "->", 
                    RowBox[{"rep", "[", "\"\<SuccessIndex\>\"", "]"}]}], ",", 
                    
                    RowBox[{"\"\<vAsForms\>\"", "->", 
                    RowBox[{
                    "rep", "[", "\"\<RepresentativeAsForms\>\"", "]"}]}], ",", 
                    RowBox[{"\"\<OrbitSize\>\"", "->", 
                    RowBox[{"rep", "[", "\"\<OrbitSize\>\"", "]"}]}], ",", 
                    RowBox[{"\"\<FixedModuliDim\>\"", "->", 
                    RowBox[{"rep", "[", "\"\<FixedModuliDim\>\"", "]"}]}], 
                    ",", 
                    RowBox[{"\"\<StabilizerGeneratorCount\>\"", "->", 
                    RowBox[{
                    "rep", "[", "\"\<StabilizerGeneratorCount\>\"", "]"}]}], 
                    ",", 
                    RowBox[{"\"\<MapsToPureKKQ\>\"", "->", 
                    RowBox[{"geo", "[", "\"\<MapsToPureKKQ\>\"", "]"}]}], ",", 
                    RowBox[{"\"\<LiftReducesCorrectly\>\"", "->", 
                    RowBox[{
                    "geo", "[", "\"\<LiftReducesCorrectly\>\"", "]"}]}], ",", 
                    
                    RowBox[{"\"\<Metric\>\"", "->", 
                    RowBox[{"geo", "[", "\"\<Metric\>\"", "]"}]}], ",", 
                    RowBox[{"\"\<BField\>\"", "->", 
                    RowBox[{"geo", "[", "\"\<BField\>\"", "]"}]}]}], "|>"}]}],
                  "]"}]}], "]"}], ",", 
              RowBox[{
              "result", "[", "\"\<SuccessfulRepresentatives\>\"", "]"}]}], 
             "]"}]}], "]"}]}], "]"}], ",", "results"}], "]"}], ",", "1"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
   "SuccessfulRepresentativeDataset", "[", "results_Association", "]"}], ":=", 
   RowBox[{"Dataset", "[", 
    RowBox[{"SuccessfulRepresentativeRows", "[", "results", "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.987721671270213*^9, 3.9877216712737093`*^9}},
 CellLabel->
  "In[2730]:=",ExpressionUUID->"11d485be-fddc-445a-b22a-6a1b30a56d9e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "RunQuasiADEWithProgress", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RunQuasiADEWithProgress", "[", 
    RowBox[{
     RowBox[{"assoc_", ":", "quasiADE3Data"}], ",", 
     RowBox[{"chirality_", ":", "chargeChirality"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"names", ",", "n", ",", 
       RowBox[{"currentName", "=", "\"\<-\>\""}], ",", 
       RowBox[{"currentIndex", "=", "0"}], ",", 
       RowBox[{"currentStatus", "=", "\"\<not started\>\""}], ",", "runStart",
        ",", "thisStart", ",", "t", ",", "result"}], "}"}], ",", 
     RowBox[{
      RowBox[{"names", "=", 
       RowBox[{"Keys", "[", "assoc", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "names", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"$QuasiADEResults", "=", 
       RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"$QuasiADETimings", "=", 
       RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"$QuasiADEFailures", "=", 
       RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"runStart", "=", 
       RowBox[{"AbsoluteTime", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"currentIndex", "=", "i"}], ";", "\[IndentingNewLine]", 
            RowBox[{"currentName", "=", 
             RowBox[{"names", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"currentStatus", "=", "\"\<running\>\""}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"thisStart", "=", 
             RowBox[{"AbsoluteTime", "[", "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"Print", "[", 
             RowBox[{
             "\"\<\\n==============================\\n\>\"", ",", 
              "\"\<Starting \>\"", ",", "currentName", ",", "\"\<  (\>\"", 
              ",", "i", ",", "\"\</\>\"", ",", "n", ",", "\"\<)\\n\>\"", ",", 
              "\"\<==============================\>\""}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"t", ",", "result"}], "}"}], "=", 
             RowBox[{"AbsoluteTiming", "[", 
              RowBox[{"Check", "[", 
               RowBox[{
                RowBox[{"AnalyzeQuasiADELattice", "[", 
                 RowBox[{"currentName", ",", 
                  RowBox[{"assoc", "[", "currentName", "]"}], ",", 
                  "chirality"}], "]"}], ",", "$Failed"}], "]"}], "]"}]}], ";",
             "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"result", "===", "$Failed"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"$QuasiADEFailures", "[", "currentName", "]"}], "=", 
                "True"}], ";", "\[IndentingNewLine]", 
               RowBox[{"currentStatus", "=", "\"\<failed\>\""}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Print", "[", 
                RowBox[{
                "\"\<FAILED \>\"", ",", "currentName", ",", "\"\< after \>\"",
                  ",", 
                 RowBox[{"NumberForm", "[", 
                  RowBox[{"t", ",", 
                   RowBox[{"{", 
                    RowBox[{"8", ",", "2"}], "}"}]}], "]"}], ",", 
                 "\"\< seconds.\>\""}], "]"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"$QuasiADEResults", "[", "currentName", "]"}], "=", 
                "result"}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"$QuasiADETimings", "[", "currentName", "]"}], "=", 
                "t"}], ";", "\[IndentingNewLine]", 
               RowBox[{"currentStatus", "=", "\"\<done\>\""}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Print", "[", 
                RowBox[{
                "\"\<Finished \>\"", ",", "currentName", ",", "\"\< in \>\"", 
                 ",", 
                 RowBox[{"NumberForm", "[", 
                  RowBox[{"t", ",", 
                   RowBox[{"{", 
                    RowBox[{"8", ",", "2"}], "}"}]}], "]"}], ",", 
                 "\"\< seconds.  \>\"", ",", "\"\<Successful reps: \>\"", ",", 
                 RowBox[{
                 "result", "[", "\"\<SuccessfulRepresentativeCount\>\"", 
                  "]"}], ",", "\"\<.\>\""}], "]"}]}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"<|", 
          RowBox[{
           RowBox[{"\"\<Results\>\"", "->", "$QuasiADEResults"}], ",", 
           RowBox[{"\"\<Timings\>\"", "->", "$QuasiADETimings"}], ",", 
           RowBox[{"\"\<Failures\>\"", "->", "$QuasiADEFailures"}]}], 
          "|>"}]}], ",", 
        RowBox[{"Grid", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\"\<Current lattice\>\"", ",", "currentName"}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Progress\>\"", ",", 
              RowBox[{
               RowBox[{"ToString", "[", "currentIndex", "]"}], "<>", 
               "\"\</\>\"", "<>", 
               RowBox[{"ToString", "[", "n", "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Status\>\"", ",", "currentStatus"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Finished lattices\>\"", ",", 
              RowBox[{"Length", "[", "$QuasiADEResults", "]"}]}], "}"}], ",", 
            
            RowBox[{"{", 
             RowBox[{"\"\<Failed lattices\>\"", ",", 
              RowBox[{"Length", "[", "$QuasiADEFailures", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Elapsed seconds\>\"", ",", 
              RowBox[{"NumberForm", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"AbsoluteTime", "[", "]"}], "-", "runStart"}], ",", 
                RowBox[{"{", 
                 RowBox[{"8", ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Current lattice seconds\>\"", ",", 
              RowBox[{"NumberForm", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"AbsoluteTime", "[", "]"}], "-", "thisStart"}], ",", 
                
                RowBox[{"{", 
                 RowBox[{"8", ",", "1"}], "}"}]}], "]"}]}], "}"}]}], "}"}], 
          ",", 
          RowBox[{"Frame", "->", "All"}], ",", 
          RowBox[{"Alignment", "->", "Left"}]}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{3.987769822520513*^9},
 CellLabel->
  "In[2732]:=",ExpressionUUID->"5c74bd0c-ac05-4914-8571-4064be023d92"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "QuasiSuccessfulRepresentativeRows", ",", 
     "QuasiSuccessfulRepresentativeDataset"}], "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
    "QuasiSuccessfulRepresentativeRows", "[", "results_Association", "]"}], ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"KeyValueMap", "[", 
       RowBox[{
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"name", ",", "result"}], "}"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"result", "===", "$Failed"}], "||", 
             RowBox[{"!", 
              RowBox[{"AssociationQ", "[", "result", "]"}]}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{"Function", "[", 
               RowBox[{"rep", ",", 
                RowBox[{"With", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"geo", "=", 
                    RowBox[{"rep", "[", "\"\<GeometrizationData\>\"", "]"}]}],
                    "}"}], ",", 
                  RowBox[{"<|", 
                   RowBox[{
                    RowBox[{"\"\<Point\>\"", "->", "name"}], ",", 
                    RowBox[{"\"\<SuccessIndex\>\"", "->", 
                    RowBox[{"rep", "[", "\"\<SuccessIndex\>\"", "]"}]}], ",", 
                    
                    RowBox[{"\"\<vAsForms\>\"", "->", 
                    RowBox[{
                    "rep", "[", "\"\<RepresentativeAsForms\>\"", "]"}]}], ",", 
                    RowBox[{"\"\<OrbitSize\>\"", "->", 
                    RowBox[{"rep", "[", "\"\<OrbitSize\>\"", "]"}]}], ",", 
                    RowBox[{"\"\<FixedModuliDim\>\"", "->", 
                    RowBox[{"rep", "[", "\"\<FixedModuliDim\>\"", "]"}]}], 
                    ",", 
                    RowBox[{"\"\<StabilizerGeneratorCount\>\"", "->", 
                    RowBox[{
                    "rep", "[", "\"\<StabilizerGeneratorCount\>\"", "]"}]}], 
                    ",", 
                    RowBox[{"\"\<MapsToPureKKQ\>\"", "->", 
                    RowBox[{"geo", "[", "\"\<MapsToPureKKQ\>\"", "]"}]}], ",", 
                    RowBox[{"\"\<LiftReducesCorrectly\>\"", "->", 
                    RowBox[{
                    "geo", "[", "\"\<LiftReducesCorrectly\>\"", "]"}]}], ",", 
                    
                    RowBox[{"\"\<Metric\>\"", "->", 
                    RowBox[{"geo", "[", "\"\<Metric\>\"", "]"}]}], ",", 
                    RowBox[{"\"\<BField\>\"", "->", 
                    RowBox[{"geo", "[", "\"\<BField\>\"", "]"}]}]}], "|>"}]}],
                  "]"}]}], "]"}], ",", 
              RowBox[{
              "result", "[", "\"\<SuccessfulRepresentatives\>\"", "]"}]}], 
             "]"}]}], "]"}]}], "]"}], ",", "results"}], "]"}], ",", "1"}], 
     "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "QuasiSuccessfulRepresentativeDataset", "[", "results_Association", "]"}], 
   ":=", 
   RowBox[{"Dataset", "[", 
    RowBox[{"QuasiSuccessfulRepresentativeRows", "[", "results", "]"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987769876147094*^9, 3.987769883347229*^9}},
 CellLabel->
  "In[2738]:=",ExpressionUUID->"24983e81-a8dc-488b-bf53-6b6f3341985f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Theory", "Section",
 CellChangeTimes->{
  3.98772255106245*^9, {3.987723541566087*^9, 
   3.9877235419243927`*^9}},ExpressionUUID->"eefdb2ea-ea64-4f90-b18c-\
e6adb7bfbd46"],

Cell[CellGroupData[{

Cell["Narain lattice from a positive definite lattice", "Subsection",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722551139207*^9},ExpressionUUID->"868a10f0-e499-4cb0-8608-\
a5fa19f72d2b"],

Cell[TextData[{
 "We start with a five-dimensional positive definite even lattice ",
 Cell[BoxData[
  FormBox[
   StyleBox["L", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "5bfe8c36-e551-4484-aa0e-378a43f94745"],
 ". Its dual lattice is ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["L", "TI"], "*"], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"42bcc548-8cd8-42de-bb0d-4803feed6f20"],
 ", and its discriminant group, or glue group, is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["D", "TI"], "=", 
    RowBox[{
     SuperscriptBox[
      StyleBox["L", "TI"], "*"], "/", 
     StyleBox["L", "TI"]}]}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"9841f71d-1350-48ac-b051-3d17fed26bc1"],
 "."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877225511657887`*^9},ExpressionUUID->"0050c789-32ff-4d3c-ba49-\
5ae07d780a97"],

Cell[TextData[{
 "The Narain lattice of signature ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"5", ",", "5"}], ")"}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"6986a697-c490-4348-a39a-8291d153f415"],
 " is obtained by diagonal gluing of the two copies of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["L", "TI"], "*"], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"2477e678-1a02-4411-8214-0d17b8b8317f"],
 ". Explicitly,"
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722551247643*^9},ExpressionUUID->"b4646c88-947b-4507-90d1-\
0eb30c3d0b23"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[CapitalGamma]", 
    RowBox[{"5", ",", "5"}]], "=", 
   RowBox[{
    SubscriptBox["\[CirclePlus]", 
     RowBox[{
      RowBox[{"[", 
       StyleBox["v", "TI"], "]"}], "\[Element]", 
      StyleBox["D", "TI"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       StyleBox["L", "TI"], "+", 
       StyleBox["v", "TI"]}], ",", 
      RowBox[{
       StyleBox["L", "TI"], "+", 
       StyleBox["v", "TI"]}]}], ")"}]}]}], TraditionalForm]], "DisplayFormula",\

 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722551270239*^9},ExpressionUUID->"a1d82058-721d-4d5e-8aca-\
a415cf047de8"],

Cell[TextData[{
 "In words, the left and right momenta are allowed to lie in the same \
discriminant class. ",
 "This gives an even unimodular lattice of signature ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"5", ",", "5"}], ")"}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"25c8fef3-1a85-483b-90f0-8bdfdfa2c0eb"],
 ". The important point is that a left-right lattice automorphism must \
preserve this diagonal gluing condition."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722551322411*^9},ExpressionUUID->"c898a955-bf83-4cdd-8f2f-\
c298326848c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finite point stabilizer", "Subsection",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.98772260416292*^9},ExpressionUUID->"5150ca0f-094f-4359-bf44-33226a9ca863"],

Cell[TextData[{
 "We only consider Narain symmetries preserving the chosen enhanced point. ",
 "We also restrict to the subgroup lying in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["SO", "TR"], 
    RowBox[{"(", "5", ")"}], "\[Times]", 
    StyleBox["SO", "TR"], 
    RowBox[{"(", "5", ")"}]}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"5a263c80-7588-487d-97c6-6ae36632acce"],
 ". Thus the left and right actions must separately have determinant ",
 Cell[BoxData[
  FormBox[
   RowBox[{"+", "1"}], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "5e137f55-b38e-41f5-b055-a6c5449c9a74"],
 "."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722604203761*^9},ExpressionUUID->"b6d795c9-c5e7-45df-aff3-\
eb10645d9e18"],

Cell[TextData[{
 "A pair ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      StyleBox["g", "TI"], "L"], ",", 
     SubscriptBox[
      StyleBox["g", "TI"], "R"]}], ")"}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"a99be1f3-ee54-4f5b-b053-db9301928a51"],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["g", "TI"], "L"], ",", 
    SubscriptBox[
     StyleBox["g", "TI"], "R"], "\[Element]", 
    RowBox[{
     StyleBox["Aut", "TR"], 
     RowBox[{"(", 
      StyleBox["L", "TI"], ")"}]}]}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"73b06d0a-a0b5-4c32-ade2-3d9a163e4b96"],
 " preserves the diagonal gluing precisely when the two automorphisms induce \
the same action on the discriminant group ",
 Cell[BoxData[
  FormBox[
   StyleBox["D", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "6675543b-1edf-421a-8476-7f81ec5588ad"],
 "."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722611856872*^9},ExpressionUUID->"6f5db471-1281-4068-a5dc-\
1d0ea0556df5"],

Cell["\<\
Therefore the finite point stabilizer used in the computation is the \
determinant-one part of the discriminant fiber product.\
\>", "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722619402964*^9},ExpressionUUID->"f316b031-c24d-40d1-b30a-\
9b3981817601"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox[
    StyleBox["Point", "TR"], "+"], 
   RowBox[{"(", 
    StyleBox["L", "TI"], ")"}], "=", 
   RowBox[{
    RowBox[{
     StyleBox["Aut", "TR"], 
     RowBox[{"(", 
      StyleBox["L", "TI"], ")"}]}], 
    SubscriptBox["\[Times]", 
     StyleBox["D", "TI"]], 
    RowBox[{
     StyleBox["Aut", "TR"], 
     RowBox[{"(", 
      StyleBox["L", "TI"], ")"}]}]}]}], TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877226194462833`*^9},ExpressionUUID->"ee909640-5fdf-4a3f-a66a-\
5b845260ce39"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    StyleBox["det", "TR"], 
    RowBox[{"(", 
     SubscriptBox[
      StyleBox["g", "TI"], "L"], ")"}]}], "=", 
   RowBox[{
    StyleBox["det", "TR"], 
    RowBox[{"(", 
     SubscriptBox[
      StyleBox["g", "TI"], "R"], ")"}]}], "=", "1"}], 
  TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722630772963*^9},ExpressionUUID->"b82170cf-58c0-4adf-93e3-\
59eea4389bc0"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox[
     StyleBox["g", "TI"], "L"], "|", 
    StyleBox["D", "TI"]}], "=", 
   RowBox[{
    SubscriptBox[
     StyleBox["g", "TI"], "R"], "|", 
    StyleBox["D", "TI"]}]}], TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722630821616*^9},ExpressionUUID->"03b863a5-5832-405a-9062-\
6de88191595f"],

Cell["\<\
Since the left and right lattices are the same in this construction, every \
such pair decomposes as a pure-left action times a diagonal geometric action:\
\
\>", "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722642054734*^9},ExpressionUUID->"7bf47450-2899-4dbe-a15e-\
fd1a7c7fd4d8"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      StyleBox["g", "TI"], "L"], ",", 
     SubscriptBox[
      StyleBox["g", "TI"], "R"]}], ")"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        StyleBox["g", "TI"], "L"], 
       SuperscriptBox[
        SubscriptBox[
         StyleBox["g", "TI"], "R"], 
        RowBox[{"-", "1"}]]}], ",", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox[
       StyleBox["g", "TI"], "R"], ",", 
      SubscriptBox[
       StyleBox["g", "TI"], "R"]}], ")"}]}]}], 
  TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722642097066*^9},ExpressionUUID->"cda44395-7db5-4d90-a5fe-\
da726c35475d"],

Cell["\<\
The first factor is purely left-moving and asymmetric. The second factor is \
geometric and diagonal. The pure-left factor preserves the diagonal gluing \
only if it acts trivially on the discriminant group.\
\>", "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722651571404*^9},ExpressionUUID->"4945d061-0933-41b3-a274-\
72d7acb9b5b5"],

Cell["\<\
Thus the point group is generated by the following two types of elements.\
\>", "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722651612805*^9},ExpressionUUID->"5b0d0b9f-9242-4b83-aa32-\
ce6600662fc1"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     StyleBox["k", "TI"], ",", "1"}], ")"}], ",", "\[ThinSpace]", 
   StyleBox["k", "TI"], "\[Element]", 
   RowBox[{
    RowBox[{
     SubscriptBox[
      StyleBox["Aut", "TR"], 
      StyleBox["D", "TI"]], 
     RowBox[{"(", 
      StyleBox["L", "TI"], ")"}]}], "\[Intersection]", 
    RowBox[{
     StyleBox["SO", "TR"], 
     RowBox[{"(", 
      StyleBox["L", "TI"], ")"}]}]}]}], TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722728179332*^9},ExpressionUUID->"07390898-a232-44b9-8b6b-\
b0819f413be5"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     StyleBox["h", "TI"], ",", 
     StyleBox["h", "TI"]}], ")"}], ",", "\[ThinSpace]", 
   StyleBox["h", "TI"], "\[Element]", 
   RowBox[{
    RowBox[{
     StyleBox["Aut", "TR"], 
     RowBox[{"(", 
      StyleBox["L", "TI"], ")"}]}], "\[Intersection]", 
    RowBox[{
     StyleBox["SO", "TR"], 
     RowBox[{"(", 
      StyleBox["L", "TI"], ")"}]}]}]}], TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722736784748*^9},ExpressionUUID->"4b741fcb-ecaf-442c-b95e-\
1a70aa9c9e45"],

Cell[TextData[{
 "Here ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["Aut", "TR"], 
     StyleBox["D", "TI"]], 
    RowBox[{"(", 
     StyleBox["L", "TI"], ")"}]}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"b79b57d3-bf23-4c64-9e5d-d3e955743c26"],
 " is the kernel of the action of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["Aut", "TR"], 
    RowBox[{"(", 
     StyleBox["L", "TI"], ")"}]}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"ad374c7b-2901-4454-93d1-a4f8674e011c"],
 " on ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["D", "TI"], "=", 
    RowBox[{
     SuperscriptBox[
      StyleBox["L", "TI"], "*"], "/", 
     StyleBox["L", "TI"]}]}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"c30405d1-982b-41ab-a509-d682ba340d94"],
 ". In the code, this is checked by asking whether the glue vectors are fixed \
modulo ",
 Cell[BoxData[
  FormBox[
   StyleBox["L", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "16e69b55-d764-4512-aa18-a6573b582b62"],
 "."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722743356482*^9},ExpressionUUID->"ce034669-f647-4713-8d0e-\
8dbed6cf33df"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moduli representation", "Subsection",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877227892135773`*^9},ExpressionUUID->"a940220e-80e3-4518-91ea-\
5a36290cae5e"],

Cell[TextData[{
 "At the enhanced point, the infinitesimal Narain moduli transform in the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"5", ",", "5"}], ")"}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"018825f2-c256-4e79-bfb3-68b4f90552d2"],
 " representation of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["SO", "TR"], 
    RowBox[{"(", "5", ")"}], "\[Times]", 
    StyleBox["SO", "TR"], 
    RowBox[{"(", "5", ")"}]}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"82e6d7b5-ab66-41e2-b679-fb1b7a930c4f"],
 ". We represent a modulus as a linear map from the right-moving \
five-dimensional space to the left-moving five-dimensional space."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722789258462*^9},ExpressionUUID->"46c6945a-b0c7-498b-af7b-\
7e1d5ba228e5"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox["M", "TI"], "\[Element]", 
   RowBox[{
    SubscriptBox[
     StyleBox["V", "TI"], "L"], "\[TensorProduct]", 
    SuperscriptBox[
     SubscriptBox[
      StyleBox["V", "TI"], "R"], "*"]}]}], TraditionalForm]], "DisplayFormula",\

 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722796118568*^9},ExpressionUUID->"33095fa6-114d-4ad6-8d99-\
07371c027ed4"],

Cell[TextData[{
 "A point-group element ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      StyleBox["g", "TI"], "L"], ",", 
     SubscriptBox[
      StyleBox["g", "TI"], "R"]}], ")"}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"139865b0-888e-42c7-803b-c53040a7c70b"],
 " acts by"
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.98772280242211*^9},ExpressionUUID->"22e899d1-9466-4e9b-bd27-230f8f7812bf"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox["M", "TI"], "\[LongRightArrow]", 
   RowBox[{
    SubscriptBox[
     StyleBox["g", "TI"], "L"], 
    StyleBox["M", "TI"], 
    SuperscriptBox[
     SubscriptBox[
      StyleBox["g", "TI"], "R"], 
     RowBox[{"-", "1"}]]}]}], TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722802464237*^9},ExpressionUUID->"82e13797-835a-4987-b738-\
69d2c692ffee"],

Cell[TextData[{
 "After vectorizing ",
 Cell[BoxData[
  FormBox[
   StyleBox["M", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "014c580c-4223-43b8-90b6-cc218234814f"],
 ", this gives a ",
 Cell[BoxData[
  FormBox[
   RowBox[{"25", "\[Times]", "25"}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"01b2f036-b376-42f2-a8b6-5bd17de25108"],
 " rational matrix. A subgroup charges all moduli exactly when the common \
fixed subspace of these matrices is zero-dimensional."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987722809990693*^9},ExpressionUUID->"ffe7137b-ced7-4fd7-b98d-\
bc278e7112ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Spinor charge lattice and pure spinors", "Subsection",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877228297466307`*^9},ExpressionUUID->"b7f88c6d-311b-4672-9eea-\
527372d527cf"],

Cell[TextData[{
 "The half-shift charge is represented as an element of a chiral spinor \
representation of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["SO", "TR"], 
    RowBox[{"(", 
     RowBox[{"5", ",", "5"}], ")"}]}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"450eccbf-7bd6-4487-86fb-dae8bc33318f"],
 " over ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalF]", "2"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"6c3ad060-2ef7-4b0d-ad6e-b5e44b6489a0"],
 ". We use the exterior-algebra realization"
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877228297915897`*^9},ExpressionUUID->"95117cd7-6222-476b-83cd-\
604d258eb8b9"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    StyleBox["S", "TI"], "+"], "=", 
   RowBox[{
    SuperscriptBox["\[CapitalLambda]", 
     StyleBox["even", "TR"]], 
    SuperscriptBox[
     SubscriptBox["\[DoubleStruckCapitalF]", "2"], "5"]}]}], 
  TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987723027492195*^9},ExpressionUUID->"cff498b6-e775-4fc7-887f-\
f065551ed3ff"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    StyleBox["S", "TI"], "-"], "=", 
   RowBox[{
    SuperscriptBox["\[CapitalLambda]", 
     StyleBox["odd", "TR"]], 
    SuperscriptBox[
     SubscriptBox["\[DoubleStruckCapitalF]", "2"], "5"]}]}], 
  TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987723034815956*^9},ExpressionUUID->"3044e41b-6642-4771-8c10-\
bfe06d4bac31"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    StyleBox["Ann", "TR"], 
    RowBox[{"(", 
     StyleBox["v", "TI"], ")"}]}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      StyleBox["x", "TI"], "\[Element]", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[DoubleStruckCapitalF]", "2"], "10"], ":", 
       RowBox[{
        RowBox[{"\[CapitalGamma]", "(", 
         StyleBox["x", "TI"], ")"}], 
        StyleBox["v", "TI"]}]}]}], "=", "0"}], "}"}]}], 
  TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.987723040987773*^9, {3.987723091919078*^9, 
   3.987723092394492*^9}},ExpressionUUID->"fbae853b-1f81-4bb9-98ec-\
8b8621a8a883"],

Cell[TextData[{
 "The spinor ",
 Cell[BoxData[
  FormBox[
   StyleBox["v", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "8bcb7c1b-6fbf-43a6-975b-c93dc01c4a82"],
 " is pure if ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["Ann", "TR"], 
    RowBox[{"(", 
     StyleBox["v", "TI"], ")"}]}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"fe5f6513-bf6f-465e-9ef3-8bc0ebbed3a6"],
 " is a five-dimensional isotropic subspace of the split ten-dimensional \
quadratic space over ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalF]", "2"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"03f3c92b-0097-443a-b453-2c233ddca71b"],
 ". This is the finite-field version of the usual Cartan pure-spinor \
criterion."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877230488481703`*^9},ExpressionUUID->"0070b57a-2213-4319-b019-\
2a4205be5081"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Stabilizer criterion", "Subsection",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987723099660075*^9},ExpressionUUID->"f4a3d0ea-9214-4ba2-8813-\
d7689f99b8de"],

Cell[TextData[{
 "We want to decide whether there exists a subgroup ",
 Cell[BoxData[
  FormBox[
   StyleBox["G", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "04e4f039-a3c2-4633-a967-a99f2ff07962"],
 " of the finite point stabilizer such that every modulus is charged under ",
 Cell[BoxData[
  FormBox[
   StyleBox["G", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "088f2334-e3a4-4249-b953-d2c1370190a2"],
 ", while a pure spinor charge ",
 Cell[BoxData[
  FormBox[
   StyleBox["v", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "951b52b8-5df1-42b3-9324-22affa19638c"],
 " is fixed by every element of ",
 Cell[BoxData[
  FormBox[
   StyleBox["G", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "48f6bb7c-d4c1-4626-90de-65498870fc34"],
 "."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877230997029343`*^9},ExpressionUUID->"bc5fd418-2727-4dda-bd65-\
e62f38d52d70"],

Cell[TextData[{
 "For a fixed pure spinor ",
 Cell[BoxData[
  FormBox[
   StyleBox["v", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "ed7ab1a7-8e31-464f-ab7f-34925b81080a"],
 ", the largest subgroup fixing it is its stabilizer inside the point group."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877231069863586`*^9},ExpressionUUID->"63e032c9-d94e-4f98-b978-\
c585a4b55fba"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    StyleBox["Stab", "TR"], 
    RowBox[{"(", 
     StyleBox["v", "TI"], ")"}]}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       StyleBox["g", "TI"], "\[Element]", 
       RowBox[{
        SubscriptBox[
         StyleBox["Point", "TR"], "+"], "(", 
        StyleBox["L", "TI"], ")"}]}], ":", 
      StyleBox["gv", "TI"]}], "=", 
     StyleBox["v", "TI"]}], "}"}]}], TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{{3.98772310702897*^9, 
  3.987723124112587*^9}},ExpressionUUID->"123d6d81-3b59-4222-a755-\
8cc5ece7767e"],

Cell[TextData[{
 "It is enough to test this full stabilizer. ",
 "If the full stabilizer leaves some modulus invariant, then every subgroup \
of it also leaves that modulus invariant. ",
 "Conversely, if the full stabilizer has no invariant moduli, then taking ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["G", "TI"], "=", 
    RowBox[{
     StyleBox["Stab", "TR"], 
     RowBox[{"(", 
      StyleBox["v", "TI"], ")"}]}]}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"b9e778c3-3175-444c-84ae-246d380b8b6c"],
 " gives a valid solution."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987723141033305*^9},ExpressionUUID->"116de2c3-09dd-4bc1-9fa2-\
5c3649db2f8c"],

Cell["Therefore the criterion is", "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987723213817399*^9},ExpressionUUID->"5fa5ba00-9cba-49af-9b3f-\
2192fcccacba"],

Cell[BoxData[
 FormBox[
  RowBox[{"\[Exists]", "\[ThinSpace]", 
   StyleBox["v", "TI"], "\[ThinSpace]", 
   StyleBox["pure", "TR"], ":", "\[ThinSpace]", 
   RowBox[{
    StyleBox["dim", "TR"], "\[ThinSpace]", 
    StyleBox["Fix", "TR"]}], "=", "0"}], TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877232360681047`*^9},ExpressionUUID->"b5399727-9403-4738-96dc-\
2b4527e502b3"],

Cell[TextData[{
 "Here Fix means the fixed subspace of the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"5", ",", "5"}], ")"}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"3d9e20d3-4d82-44c9-aeb0-686b80f7bfc7"],
 " moduli representation under ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["Stab", "TR"], 
    RowBox[{"(", 
     StyleBox["v", "TI"], ")"}]}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"d9c523f0-5f72-44b9-8f3f-13ab831f9752"],
 "."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987723252049974*^9},ExpressionUUID->"9f144552-1222-4990-beeb-\
6cf658d8bb40"],

Cell[TextData[{
 "The code computes pure-spinor orbits under the point group and tests this \
criterion once per orbit representative. ",
 "For every successful representative, it stores Schreier stabilizer \
generators as words in the chosen point-group generators. ",
 "Helper functions translate these words into explicit ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["O", "TR"], 
    RowBox[{"(", 
     RowBox[{"5", ",", "5"}], ";", "\[DoubleStruckCapitalZ]", ")"}]}], 
   TraditionalForm]], "InlineFormula",ExpressionUUID->
  "6b2eadb8-818f-483f-838c-40e69de7328a"],
 " matrices or into their ",
 Cell[BoxData[
  FormBox["25", TraditionalForm]], "InlineFormula",ExpressionUUID->
  "8b079e87-8be0-4b0e-92be-9582fe96ffca"],
 "-dimensional moduli representation matrices."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877231835131083`*^9},ExpressionUUID->"edd11282-f664-4a55-ab03-\
c611fb0a1aab"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mapping a pure spinor to pure KK charge", "Subsection",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877232746072206`*^9},ExpressionUUID->"2f0c4915-47f1-4488-838e-\
3e7bfa89dfcd"],

Cell[TextData[{
 "For each successful pure spinor ",
 Cell[BoxData[
  FormBox[
   StyleBox["v", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "22bcdb62-33ef-4157-86e7-75de1b616f01"],
 ", we construct a duality transformation mapping it to the standard pure KK \
representative. ",
 "The construction uses annihilator bases. Let"
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987723274649675*^9},ExpressionUUID->"840c98e7-e3bb-462f-a8bb-\
b90b6eb32860"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox["E", "TI"], "=", 
   RowBox[{
    StyleBox["Join", "TR"], "[", 
    RowBox[{
     RowBox[{
      StyleBox["Ann", "TR"], "[", 
      StyleBox["v", "TI"], "]"}], ",", 
     RowBox[{
      StyleBox["Dual", "TR"], "[", 
      RowBox[{
       StyleBox["Ann", "TR"], "[", 
       StyleBox["v", "TI"], "]"}], "]"}]}], "]"}]}], 
  TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987723281361929*^9},ExpressionUUID->"2b8f6d77-ef5f-49a9-943f-\
1cd35c3ae8d0"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox[
    StyleBox["E", "TI"], "KK"], "=", 
   RowBox[{
    StyleBox["Join", "TR"], "[", 
    RowBox[{
     RowBox[{
      StyleBox["Ann", "TR"], "[", 
      SubscriptBox[
       StyleBox["v", "TI"], "KK"], "]"}], ",", 
     RowBox[{
      StyleBox["Dual", "TR"], "[", 
      RowBox[{
       StyleBox["Ann", "TR"], "[", 
       SubscriptBox[
        StyleBox["v", "TI"], "KK"], "]"}], "]"}]}], "]"}]}], 
  TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987723290595921*^9},ExpressionUUID->"e2407df9-a223-45b5-9e15-\
c7804e8cf48b"],

Cell[TextData[{
 "The dual basis is chosen so that the first five vectors and the last five \
vectors form a hyperbolic basis. ",
 "With the row-vector Clifford convention used in the code, the charge-action \
matrix ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["O", "TI"], "charge"], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"289104d9-37e8-490c-9df4-3f97d1a22df4"],
 " is determined by"
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987723297961583*^9},ExpressionUUID->"ebd8ab56-a6eb-4a83-b193-\
995fb7284b43"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox["E", "TI"], 
   SuperscriptBox[
    SubscriptBox[
     StyleBox["O", "TI"], "charge"], 
    RowBox[{"-", "1"}]], "=", 
   SubscriptBox[
    StyleBox["E", "TI"], "KK"]}], TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877233050325127`*^9},ExpressionUUID->"3f805040-acfb-4b8a-bfad-\
82ffcd1df086"],

Cell["Equivalently,", "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987723311500709*^9},ExpressionUUID->"c9e23600-86da-4298-b4d3-\
cc2d4f431463"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox[
    StyleBox["O", "TI"], "charge"], "=", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox[
      StyleBox["E", "TI"], "KK"], 
     RowBox[{"-", "1"}]], 
    StyleBox["E", "TI"]}]}], TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987723311546348*^9},ExpressionUUID->"0228e05a-baba-406b-86cc-\
939e15f08d4c"],

Cell[TextData[{
 "This matrix is first constructed over ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalF]", "2"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"660423b5-0f37-4efd-a670-6c197552e741"],
 ". It is then lifted to an integral ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["SO", "TR"], 
    StyleBox["(", "TR"], 
    RowBox[{"5", ",", 
     RowBox[{"5", ";", "\[DoubleStruckCapitalZ]"}]}], ")"}], 
   TraditionalForm]], "InlineFormula",ExpressionUUID->
  "4022d4e3-c24c-4046-8c4c-bd1095f9dd5d"],
 " matrix. The spin lift is checked explicitly by verifying"
}], "Text",
 CellChangeTimes->{{3.9877233187428217`*^9, 
  3.987723346918345*^9}},ExpressionUUID->"b810e0ee-6292-445a-9f23-\
96197ac422ce"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox["Spin", "TR"], "[", 
   SubscriptBox[
    StyleBox["O", "TI"], "charge"], "]", 
   StyleBox["v", "TI"], "=", 
   SubscriptBox[
    StyleBox["v", "TI"], "KK"]}], TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.98772332541958*^9},ExpressionUUID->"16c76ac5-0e02-47c0-bc44-f78ef604eec8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Metric and B-field after geometrization", "Subsection",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987723356914419*^9},ExpressionUUID->"e3b04c83-76fc-44a0-b6fe-\
92635d645b0c"],

Cell[TextData[{
 "There is one important convention distinction. ",
 "The matrix used on charges is not the same active matrix used on the \
generalized metric. ",
 "If charges transform by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["O", "TI"], "charge"], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"0075f88f-0b59-4e6d-bd94-22f0b5ea2fa9"],
 ", then the corresponding active transformation on the generalized metric \
is"
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987723356960606*^9},ExpressionUUID->"85eec958-cf79-4291-ad8b-\
42f33ef08219"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox[
    StyleBox["O", "TI"], "moduli"], "=", 
   SuperscriptBox[
    SubscriptBox[
     StyleBox["O", "TI"], "charge"], 
    RowBox[{"-", "T"}]]}], TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877233633573236`*^9},ExpressionUUID->"77bf279b-ce15-41b5-be69-\
63dd2bfce6b9"],

Cell["The generalized metric transforms as", "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987723369951393*^9},ExpressionUUID->"adbcda03-b21b-48b4-9f3f-\
c7c17767bd12"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox["H", "TI"], "\[LongRightArrow]", 
   RowBox[{
    SubscriptBox[
     StyleBox["O", "TI"], "moduli"], 
    StyleBox["H", "TI"], 
    SuperscriptBox[
     SubscriptBox[
      StyleBox["O", "TI"], "moduli"], "T"]}]}], 
  TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987723369997004*^9},ExpressionUUID->"af8d76f7-c09b-482e-8584-\
76c989aec8d8"],

Cell[TextData[{
 "The metric ",
 Cell[BoxData[
  FormBox[
   StyleBox["g", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "45083178-bace-4a8c-a44b-c6e07794802b"],
 " and antisymmetric tensor ",
 Cell[BoxData[
  FormBox[
   StyleBox["B", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "6e496362-b83b-4bda-939f-e822c3d44f34"],
 " are extracted from the transformed generalized metric by"
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987723378436901*^9},ExpressionUUID->"206d7bd0-98b5-4dad-a433-\
eeab4fde8099"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox["g", "TI"], "=", 
   SuperscriptBox[
    RowBox[{
     StyleBox["H", "TI"], "\[LeftDoubleBracket]", 
     RowBox[{"6", ";;", "10", ",", "6", ";;", "10"}], 
     "\[RightDoubleBracket]"}], 
    RowBox[{"-", "1"}]]}], TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877233850721207`*^9},ExpressionUUID->"5fa05196-ab6c-4ef7-a30a-\
c50d59e9ca6a"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox["B", "TI"], "=", 
   RowBox[{"-", 
    StyleBox["g", "TI"], 
    RowBox[{
     StyleBox["H", "TI"], "\[LeftDoubleBracket]", 
     RowBox[{"6", ";;", "10", ",", "1", ";;", "5"}], 
     "\[RightDoubleBracket]"}]}]}], TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.98772339276073*^9},ExpressionUUID->"8e785ba8-67b3-474a-8de6-8f1714999e7e"],

Cell[TextData[{
 "For the familiar ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox[
     StyleBox["A", "TI"], "1"], "5"], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"8e8e5eb9-1554-4af5-9e98-06599020019f"],
 " case, this reproduces the expected result: the geometrizing transformation \
is an integral axion shift, the metric remains ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["g", "TI"], "=", 
    SubscriptBox[
     StyleBox["I", "TI"], "5"]}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"7a5cd714-2812-46db-9afb-92acaaaaac0c"],
 ", and the ",
 Cell[BoxData[
  FormBox[
   StyleBox["B", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "60bf29cf-641e-4b8a-b982-19e6dc6b7c45"],
 "-field is integral and skew-symmetric."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987723399644127*^9},ExpressionUUID->"902a283a-c606-499b-b884-\
ef1221e577b7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Section",
 CellChangeTimes->{{3.987709834787694*^9, 3.9877098380163*^9}, {
  3.987719980713018*^9, 3.9877199816134377`*^9}, {3.987720979290979*^9, 
  3.987720980416769*^9}, {3.9877235097915773`*^9, 
  3.987723510670951*^9}},ExpressionUUID->"5da0bbba-9363-4987-88f1-\
32eaf4c3a0a7"],

Cell[CellGroupData[{

Cell["Test: A1^5", "Subsection",
 CellChangeTimes->{{3.987719985085514*^9, 3.987719986867701*^9}, {
  3.987720646972124*^9, 3.987720648553834*^9}, {3.987769770916789*^9, 
  3.987769771468997*^9}},ExpressionUUID->"a7df7a9a-7f2d-43cb-a889-\
cddb2c55fe86"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"testA15", "=", 
   RowBox[{"AnalyzeLattice", "[", 
    RowBox[{"\"\<A1^5\>\"", ",", 
     RowBox[{"latticeData", "[", "\"\<A1^5\>\"", "]"}], ",", 
     "chargeChirality"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.987709850560609*^9, 3.987709850564399*^9}, 
   3.987716734488968*^9, {3.9877200216737843`*^9, 3.987720022249674*^9}},
 CellLabel->
  "In[2325]:=",ExpressionUUID->"01d02577-a5ea-45fc-a147-a4dea104bc2b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A1^5\"\>"}],
  SequenceForm["Analyzing ", "A1^5"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9877098601815853`*^9, 3.9877100043427553`*^9, {3.987710912999731*^9, 
   3.987710922941457*^9}, 3.987716143328972*^9, 3.987716736458379*^9, 
   3.987717568234024*^9, 3.987719166260879*^9, 3.987719792285755*^9, 
   3.987720023134606*^9},
 CellLabel->
  "During evaluation of \
In[2325]:=",ExpressionUUID->"dfcd8ade-206a-4482-a938-febe009b720c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L)| = \"\>", "\[InvisibleSpace]", "3840"}],
  SequenceForm["  |Aut(L)| = ", 3840],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9877098601815853`*^9, 3.9877100043427553`*^9, {3.987710912999731*^9, 
   3.987710922941457*^9}, 3.987716143328972*^9, 3.987716736458379*^9, 
   3.987717568234024*^9, 3.987719166260879*^9, 3.987719792285755*^9, 
   3.9877200231525793`*^9},
 CellLabel->
  "During evaluation of \
In[2325]:=",ExpressionUUID->"34355b7d-23ac-4577-af30-db0ff56ed5d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "1920"}],
  SequenceForm["  |Aut(L) det=1| = ", 1920],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9877098601815853`*^9, 3.9877100043427553`*^9, {3.987710912999731*^9, 
   3.987710922941457*^9}, 3.987716143328972*^9, 3.987716736458379*^9, 
   3.987717568234024*^9, 3.987719166260879*^9, 3.987719792285755*^9, 
   3.987720023155363*^9},
 CellLabel->
  "During evaluation of \
In[2325]:=",ExpressionUUID->"d1cf9da8-3fc8-40a9-afe0-5915e784bc9d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L)| = \"\>", "\[InvisibleSpace]", "32"}],
  SequenceForm["  |Aut_D(L)| = ", 32],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9877098601815853`*^9, 3.9877100043427553`*^9, {3.987710912999731*^9, 
   3.987710922941457*^9}, 3.987716143328972*^9, 3.987716736458379*^9, 
   3.987717568234024*^9, 3.987719166260879*^9, 3.987719792285755*^9, 
   3.98772002350775*^9},
 CellLabel->
  "During evaluation of \
In[2325]:=",ExpressionUUID->"a0759e83-7cc0-48e4-854a-3c0ae2506785"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L) det=1| = \"\>", "\[InvisibleSpace]", "16"}],
  SequenceForm["  |Aut_D(L) det=1| = ", 16],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9877098601815853`*^9, 3.9877100043427553`*^9, {3.987710912999731*^9, 
   3.987710922941457*^9}, 3.987716143328972*^9, 3.987716736458379*^9, 
   3.987717568234024*^9, 3.987719166260879*^9, 3.987719792285755*^9, 
   3.9877200235099773`*^9},
 CellLabel->
  "During evaluation of \
In[2325]:=",ExpressionUUID->"5a4eccf7-1ccc-424e-b7e7-c83fdbeebf4b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "5"}],
  SequenceForm["  Aut(L) det=1 generator count = ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9877098601815853`*^9, 3.9877100043427553`*^9, {3.987710912999731*^9, 
   3.987710922941457*^9}, 3.987716143328972*^9, 3.987716736458379*^9, 
   3.987717568234024*^9, 3.987719166260879*^9, 3.987719792285755*^9, 
   3.987720023589498*^9},
 CellLabel->
  "During evaluation of \
In[2325]:=",ExpressionUUID->"6a551bdd-56ce-41db-bc3b-26faddfe3da9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut_D(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "4"}],
  SequenceForm["  Aut_D(L) det=1 generator count = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9877098601815853`*^9, 3.9877100043427553`*^9, {3.987710912999731*^9, 
   3.987710922941457*^9}, 3.987716143328972*^9, 3.987716736458379*^9, 
   3.987717568234024*^9, 3.987719166260879*^9, 3.987719792285755*^9, 
   3.987720023591834*^9},
 CellLabel->
  "During evaluation of \
In[2325]:=",ExpressionUUID->"48160ecf-db3c-42bf-897b-24a2ae358277"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SO(5)xSO(5) point-stabilizer generator count = \"\>", 
   "\[InvisibleSpace]", "9"}],
  SequenceForm["  SO(5)xSO(5) point-stabilizer generator count = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9877098601815853`*^9, 3.9877100043427553`*^9, {3.987710912999731*^9, 
   3.987710922941457*^9}, 3.987716143328972*^9, 3.987716736458379*^9, 
   3.987717568234024*^9, 3.987719166260879*^9, 3.987719792285755*^9, 
   3.987720023872555*^9},
 CellLabel->
  "During evaluation of \
In[2325]:=",ExpressionUUID->"8ef52aa7-3b13-481b-a926-ab60814f52a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure spinors in \"\>", "\[InvisibleSpace]", "\<\"Odd\"\>", 
   "\[InvisibleSpace]", "\<\" chirality = \"\>", "\[InvisibleSpace]", "2295"}],
  SequenceForm["  pure spinors in ", "Odd", " chirality = ", 2295],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9877098601815853`*^9, 3.9877100043427553`*^9, {3.987710912999731*^9, 
   3.987710922941457*^9}, 3.987716143328972*^9, 3.987716736458379*^9, 
   3.987717568234024*^9, 3.987719166260879*^9, 3.987719792285755*^9, 
   3.987720023875001*^9},
 CellLabel->
  "During evaluation of \
In[2325]:=",ExpressionUUID->"e6791b2c-f3ff-4f98-936e-56af42b0e11d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "21"}],
  
  SequenceForm["  pure-spinor orbit count = ", 21],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9877098601815853`*^9, 3.9877100043427553`*^9, {3.987710912999731*^9, 
   3.987710922941457*^9}, 3.987716143328972*^9, 3.987716736458379*^9, 
   3.987717568234024*^9, 3.987719166260879*^9, 3.987719792285755*^9, 
   3.9877201077392797`*^9},
 CellLabel->
  "During evaluation of \
In[2325]:=",ExpressionUUID->"645cb500-e5c3-4554-9456-311c519832d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"0", "\[Rule]", "2"}], ",", 
     RowBox[{"1", "\[Rule]", "11"}], ",", 
     RowBox[{"2", "\[Rule]", "8"}]}], "\[RightAssociation]"}]}],
  SequenceForm["  fixed-moduli spectrum = ", <|0 -> 2, 1 -> 11, 2 -> 8|>],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9877098601815853`*^9, 3.9877100043427553`*^9, {3.987710912999731*^9, 
   3.987710922941457*^9}, 3.987716143328972*^9, 3.987716736458379*^9, 
   3.987717568234024*^9, 3.987719166260879*^9, 3.987719792285755*^9, 
   3.987720107741597*^9},
 CellLabel->
  "During evaluation of \
In[2325]:=",ExpressionUUID->"ada6e64b-4d05-41a0-87c9-cbbbefb8edda"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["  min fixed moduli = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9877098601815853`*^9, 3.9877100043427553`*^9, {3.987710912999731*^9, 
   3.987710922941457*^9}, 3.987716143328972*^9, 3.987716736458379*^9, 
   3.987717568234024*^9, 3.987719166260879*^9, 3.987719792285755*^9, 
   3.9877201077439003`*^9},
 CellLabel->
  "During evaluation of \
In[2325]:=",ExpressionUUID->"3125c034-c559-4154-95f2-fcbb7e54dd6b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "2"}],
  SequenceForm["  successful representatives = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9877098601815853`*^9, 3.9877100043427553`*^9, {3.987710912999731*^9, 
   3.987710922941457*^9}, 3.987716143328972*^9, 3.987716736458379*^9, 
   3.987717568234024*^9, 3.987719166260879*^9, 3.987719792285755*^9, 
   3.987720107745984*^9},
 CellLabel->
  "During evaluation of \
In[2325]:=",ExpressionUUID->"e75abe37-d511-4fec-9739-14423e5bfb35"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["  possible = ", True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9877098601815853`*^9, 3.9877100043427553`*^9, {3.987710912999731*^9, 
   3.987710922941457*^9}, 3.987716143328972*^9, 3.987716736458379*^9, 
   3.987717568234024*^9, 3.987719166260879*^9, 3.987719792285755*^9, 
   3.987720107748069*^9},
 CellLabel->
  "During evaluation of \
In[2325]:=",ExpressionUUID->"873cbaca-b26f-4c6c-b405-58d3395b56a4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dataset", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"KeyTake", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<SuccessIndex\>\"", ",", "\"\<RepresentativeAsForms\>\"", ",", 
        "\"\<OrbitSize\>\"", ",", "\"\<FixedModuliDim\>\"", ",", 
        "\"\<StabilizerGeneratorCount\>\""}], "}"}]}], "]"}], "&"}], "/@", 
   RowBox[{"testA15", "[", "\"\<SuccessfulRepresentatives\>\"", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.987716259732222*^9, 3.987716259738151*^9}, 
   3.987716853929562*^9, {3.987717797543085*^9, 3.987717814376494*^9}},
 CellLabel->
  "In[2326]:=",ExpressionUUID->"c90c0d56-6e0f-4886-9b90-fbc0254a3844"],

Cell[BoxData[
 TagBox[
  TagBox[
   DynamicModuleBox[{TypeSystem`NestedGrid`PackagePrivate`$state$$ = <|
    "InitialData" -> {<|
       "SuccessIndex" -> 1, 
        "RepresentativeAsForms" -> {{4}, {5}, {1, 2, 4}, {1, 2, 5}, {1, 3, 
          4}, {1, 3, 5}, {2, 3, 4}, {2, 3, 5}}, "OrbitSize" -> 20, 
        "FixedModuliDim" -> 0, "StabilizerGeneratorCount" -> 10|>, <|
       "SuccessIndex" -> 2, 
        "RepresentativeAsForms" -> {{1}, {2}, {3}, {4}, {5}, {1, 2, 3}, {1, 2,
           4}, {1, 2, 5}, {1, 3, 4}, {1, 3, 5}, {1, 4, 5}, {2, 3, 4}, {2, 3, 
          5}, {2, 4, 5}, {3, 4, 5}, {1, 2, 3, 4, 5}}, "OrbitSize" -> 1, 
        "FixedModuliDim" -> 0, "StabilizerGeneratorCount" -> 9|>}, 
     "AllowEmbedding" -> True, "InitialShape" -> 
     TypeSystem`PackageScope`HeaderShape[<|{All, "SuccessIndex"} -> 
        1, {All, "RepresentativeAsForms"} -> 1, {All, "OrbitSize"} -> 
        1, {All, "FixedModuliDim"} -> 1, {All, "StabilizerGeneratorCount"} -> 
        1|>, 
       TypeSystem`PackageScope`Limited[
        TypeSystem`PackageScope`ColumnShape[
         TypeSystem`PackageScope`Limited[
          
          TypeSystem`PackageScope`RowShape[<|
           "SuccessIndex" -> TypeSystem`PackageScope`AtomShape[34], 
            "RepresentativeAsForms" -> TypeSystem`PackageScope`Limited[
              TypeSystem`PackageScope`ColumnShape[
               TypeSystem`PackageScope`UnknownShape[False]], 10, 
              DirectedInfinity[1], {All, "RepresentativeAsForms"}], 
            "OrbitSize" -> TypeSystem`PackageScope`AtomShape[34], 
            "FixedModuliDim" -> TypeSystem`PackageScope`AtomShape[34], 
            "StabilizerGeneratorCount" -> 
            TypeSystem`PackageScope`AtomShape[34]|>], 
          DirectedInfinity[1], 5, {All}]], 2, 
        DirectedInfinity[1], {}]], "InitialType" -> TypeSystem`Vector[
       TypeSystem`Struct[{
        "SuccessIndex", "RepresentativeAsForms", "OrbitSize", 
         "FixedModuliDim", "StabilizerGeneratorCount"}, {
         TypeSystem`Atom[Integer], 
         TypeSystem`Vector[
          TypeSystem`Vector[
           TypeSystem`Atom[Integer], TypeSystem`AnyLength], 
          TypeSystem`AnyLength], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer]}], 2], "Meta" -> <||>, "RowTarget" -> 20, 
     "ColumnTarget" -> 10, "Shape" -> 
     TypeSystem`PackageScope`HeaderShape[<|{All, "SuccessIndex"} -> 
        1, {All, "RepresentativeAsForms"} -> 1, {All, "OrbitSize"} -> 
        1, {All, "FixedModuliDim"} -> 1, {All, "StabilizerGeneratorCount"} -> 
        1|>, 
       TypeSystem`PackageScope`Limited[
        TypeSystem`PackageScope`ColumnShape[
         TypeSystem`PackageScope`Limited[
          
          TypeSystem`PackageScope`RowShape[<|
           "SuccessIndex" -> TypeSystem`PackageScope`AtomShape[34], 
            "RepresentativeAsForms" -> TypeSystem`PackageScope`Limited[
              TypeSystem`PackageScope`ColumnShape[
               TypeSystem`PackageScope`UnknownShape[False]], 10, 
              DirectedInfinity[1], {All, "RepresentativeAsForms"}], 
            "OrbitSize" -> TypeSystem`PackageScope`AtomShape[34], 
            "FixedModuliDim" -> TypeSystem`PackageScope`AtomShape[34], 
            "StabilizerGeneratorCount" -> 
            TypeSystem`PackageScope`AtomShape[34]|>], 
          DirectedInfinity[1], 5, {All}]], 2, 
        DirectedInfinity[1], {}]], "Type" -> TypeSystem`Vector[
       TypeSystem`Struct[{
        "SuccessIndex", "RepresentativeAsForms", "OrbitSize", 
         "FixedModuliDim", "StabilizerGeneratorCount"}, {
         TypeSystem`Atom[Integer], 
         TypeSystem`Vector[
          TypeSystem`Vector[
           TypeSystem`Atom[Integer], TypeSystem`AnyLength], 
          TypeSystem`AnyLength], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer]}], 2], "Path" -> {}, "DisplayedRowCount" -> 
     2, "DisplayedColumnCount" -> 5, "DataRowCount" -> 2, "DataColumnCount" -> 
     5, "SortPaths" -> {}, "SortDirections" -> {}, "HiddenItemsMap" -> Null, 
     "UpdateType" -> 1|>, TypeSystem`NestedGrid`PackagePrivate`$outputID$$, 
    TypeSystem`NestedGrid`PackagePrivate`$path$$ = {}, 
    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$hPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$grid$$ = 
    DynamicModule[{
     TypeSystem`NestedGrid`PackagePrivate`renderedGrid = Deploy[
        Style[
         Grid[{{
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["SuccessIndex", 
                  Style[
                  "SuccessIndex", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "SuccessIndex"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "SuccessIndex"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["RepresentativeAsForms", 
                  Style[
                  "RepresentativeAsForms", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "RepresentativeAsForms"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "RepresentativeAsForms"}, "ColumnHeader", True], 
               "Mouse"], ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["OrbitSize", 
                  Style[
                  "OrbitSize", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "OrbitSize"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "OrbitSize"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["FixedModuliDim", 
                  Style[
                  "FixedModuliDim", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "FixedModuliDim"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "FixedModuliDim"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["StabilizerGeneratorCount", 
                  Style[
                  "StabilizerGeneratorCount", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "StabilizerGeneratorCount"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "StabilizerGeneratorCount"}, "ColumnHeader", True], 
               "Mouse"], ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["SuccessIndex"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{4}, ShowStringCharacters -> False], 
                  Style[
                   Style[{4}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{1, 
                    Key["RepresentativeAsForms"], 1}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["RepresentativeAsForms"], 1}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], 
            Item[
             Pane[
              Annotation[
               RawBoxes["20"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["OrbitSize"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["FixedModuliDim"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["10"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["StabilizerGeneratorCount"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{1, 
                    Key["RepresentativeAsForms"], 2}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["RepresentativeAsForms"], 2}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 2, 4}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 2, 4}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{1, 
                    Key["RepresentativeAsForms"], 3}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["RepresentativeAsForms"], 3}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 2, 5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 2, 5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{1, 
                    Key["RepresentativeAsForms"], 4}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["RepresentativeAsForms"], 4}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 3, 4}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 3, 4}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{1, 
                    Key["RepresentativeAsForms"], 5}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["RepresentativeAsForms"], 5}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 3, 5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 3, 5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{1, 
                    Key["RepresentativeAsForms"], 6}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["RepresentativeAsForms"], 6}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{2, 3, 4}, ShowStringCharacters -> False], 
                  Style[
                   Style[{2, 3, 4}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{1, 
                    Key["RepresentativeAsForms"], 7}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["RepresentativeAsForms"], 7}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{2, 3, 5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{2, 3, 5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{1, 
                    Key["RepresentativeAsForms"], 8}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["RepresentativeAsForms"], 8}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["SuccessIndex"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{2, 
                    Key["RepresentativeAsForms"], 1}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["RepresentativeAsForms"], 1}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["OrbitSize"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["FixedModuliDim"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["9"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["StabilizerGeneratorCount"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{2}, ShowStringCharacters -> False], 
                  Style[
                   Style[{2}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{2, 
                    Key["RepresentativeAsForms"], 2}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["RepresentativeAsForms"], 2}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{3}, ShowStringCharacters -> False], 
                  Style[
                   Style[{3}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{2, 
                    Key["RepresentativeAsForms"], 3}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["RepresentativeAsForms"], 3}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{4}, ShowStringCharacters -> False], 
                  Style[
                   Style[{4}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{2, 
                    Key["RepresentativeAsForms"], 4}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["RepresentativeAsForms"], 4}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{2, 
                    Key["RepresentativeAsForms"], 5}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["RepresentativeAsForms"], 5}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 2, 3}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 2, 3}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{2, 
                    Key["RepresentativeAsForms"], 6}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["RepresentativeAsForms"], 6}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 2, 4}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 2, 4}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{2, 
                    Key["RepresentativeAsForms"], 7}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["RepresentativeAsForms"], 7}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 2, 5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 2, 5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{2, 
                    Key["RepresentativeAsForms"], 8}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["RepresentativeAsForms"], 8}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 3, 4}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 3, 4}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{2, 
                    Key["RepresentativeAsForms"], 9}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["RepresentativeAsForms"], 9}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 3, 5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 3, 5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{2, 
                    Key["RepresentativeAsForms"], 10}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["RepresentativeAsForms"], 10}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Superscript["16 total \:203a ", ""], 
                  Style[
                   Superscript["16 total \:203a ", ""], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{2, 
                    Key["RepresentativeAsForms"]}, 2]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["RepresentativeAsForms"]}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}], BaseStyle -> {{
                RGBColor[
                0.5098039215686274, 0.5098039215686274, 0.5098039215686274], 
                8}, ContextMenu -> {
                 MenuItem["Show 1 More Row at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]}, 
                    "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, 
                    1]& , {All, "RepresentativeAsForms"}]], MenuEvaluator -> 
                  Automatic], 
                 MenuItem["Show 5 More Rows at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]}, 
                    "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, 
                    5]& , {All, "RepresentativeAsForms"}]], MenuEvaluator -> 
                  Automatic], Delimiter, 
                 MenuItem["Show 1 Fewer Row at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]}, 
                    "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, -1]& \
, {All, "RepresentativeAsForms"}]], MenuEvaluator -> Automatic], 
                 MenuItem["Show 5 Fewer Rows at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]}, 
                    "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, -5]& \
, {All, "RepresentativeAsForms"}]], MenuEvaluator -> Automatic]}}, 
             Alignment -> {Left, Baseline}, Background -> GrayLevel[0.98]], 
            SpanFromAbove, SpanFromAbove, SpanFromAbove}}, 
          BaseStyle -> {
           ContextMenu -> 
            Dynamic[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
              Which[TypeSystem`NestedGrid`PackagePrivate`$lastOutputID =!= 
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                 TypeSystem`NestedGrid`PackagePrivate`$outputID$$], {}, 
                TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger === 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu, True, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger = 
                 TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu = 
                 Block[{TypeSystem`NestedGrid`PackagePrivate`$globalScrollPos = \
{TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$}}, 
                   
                   With[{TypeSystem`NestedGrid`PackagePrivate`lastPath$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$\
lastPathIsLeafHeader, TypeSystem`NestedGrid`PackagePrivate`headerHidden$ = And[
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    Alternatives["RowHeader", "ColumnHeader"]], 
                    TypeSystem`NestedGrid`PackagePrivate`headerHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]], 
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`allHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`anyHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`anyHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ = 
                    TypeSystem`NestedGrid`PackagePrivate`columnSortDirection[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortPaths"], 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortDirections"]], 
                    TypeSystem`NestedGrid`PackagePrivate`haveData$ = Not[
                    FailureQ[
                    TypeSystem`NestedGrid`PackagePrivate`datasetInitialData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]]], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$ = Not[
                    FreeQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, Keys]]}, 
                    Join[{
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    Not[TypeSystem`NestedGrid`PackagePrivate`anyHidden$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$], 
                    Nothing, 
                    MenuItem[
                    "Show " <> 
                    Which[TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "remove"]], MenuEvaluator -> Automatic]], 
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    TypeSystem`NestedGrid`PackagePrivate`pathEmptyQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$, 
                    And[
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$, 
                    TypeSystem`NestedGrid`PackagePrivate`headerHidden$]], 
                    Nothing, 
                    MenuItem[
                    "Hide " <> 
                    Which[TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, "add"]], 
                    MenuEvaluator -> Automatic]], Delimiter}, 
                    If[
                    And[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`lastPathType$, 
                    Alternatives["ColumnHeader", "KeyDummy"]], 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
                    Not[TypeSystem`NestedGrid`PackagePrivate`allHidden$]], {
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Ascending", 
                    MenuItem["Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Ascending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Descending", 
                    MenuItem["Reverse Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Descending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    None, 
                    MenuItem["Unsort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, None]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter}, {}], {
                    MenuItem["Copy Position to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Copy Data to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter, 
                    MenuItem["Paste Position in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Paste Data in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], Nothing]}]]]]], FontFamily -> 
            "Source Sans Pro", FontSize -> 14, FontWeight -> Plain}, Dividers -> 
          All, FrameStyle -> GrayLevel[0.7490196078431373], 
          Spacings -> {0, 0}, Alignment -> Left, 
          BaseStyle -> {
           FontFamily -> "Source Sans Pro", FontSize -> 14, FontWeight -> 
            Plain}], LineBreakWithin -> False, ContextMenu -> {}, NumberMarks -> 
         False, ShowAutoStyles -> False]], 
      TypeSystem`NestedGrid`PackagePrivate`initialQ = True}, 
     Dynamic[
      TypeSystem`NestedGrid`PackagePrivate`setupViewPath[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, If[
         Not[TypeSystem`NestedGrid`PackagePrivate`initialQ], 
         Module[{
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = $Failed, 
           TypeSystem`NestedGrid`PackagePrivate`tmpData$ = 
           TypeSystem`NestedGrid`PackagePrivate`datasetData[
            TypeSystem`NestedGrid`PackagePrivate`$state$$]}, 
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = If[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpData$], 
             TypeSystem`NestedGrid`PackagePrivate`renderedGrid, 
             TypeSystem`NestedGrid`PackagePrivate`renderGrid[
             TypeSystem`NestedGrid`PackagePrivate`$state$$, 
              TypeSystem`NestedGrid`PackagePrivate`$path$$, 
              TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
              TypeSystem`NestedGrid`PackagePrivate`localHold[
              TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
             TypeSystem`NestedGrid`PackagePrivate`tmpData$]]; If[
            Not[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]], 
            TypeSystem`NestedGrid`PackagePrivate`renderedGrid = 
            TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]; Null]]; 
       TypeSystem`NestedGrid`PackagePrivate`initialQ = False; 
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$; 
       TypeSystem`NestedGrid`PackagePrivate`$hPos$$; If[
         FailureQ[TypeSystem`NestedGrid`PackagePrivate`renderedGrid], 
         TypeSystem`SparseGrid[
          TypeSystem`H["(data no longer present)"]], 
         TypeSystem`NestedGrid`PackagePrivate`renderedGrid]], 
      TrackedSymbols :> {
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$}], 
     DynamicModuleValues :> {}], 
    TypeSystem`NestedGrid`PackagePrivate`$topBar$$ = Dynamic[
     TypeSystem`NestedGrid`PackagePrivate`makeFramedBar[
      TypeSystem`PackageScope`SubViewPathbar[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, 
       TypeSystem`NestedGrid`PackagePrivate`updateState[
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$path$$, 
        TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
        TypeSystem`NestedGrid`PackagePrivate`localHold[
        TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]]], 
     TrackedSymbols :> {TypeSystem`NestedGrid`PackagePrivate`$path$$}], 
    TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$ = Style[
     Framed[
      Dynamic[
       Replace[
       TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$, {
        TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
           TypeSystem`NestedGrid`PackagePrivate`localHold[
           TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][Null, 
           Blank[]] -> "", TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
           TypeSystem`NestedGrid`PackagePrivate`localHold[
           TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
           Pattern[TypeSystem`NestedGrid`PackagePrivate`path$, 
            Blank[]], 
           Pattern[TypeSystem`NestedGrid`PackagePrivate`pathType$, 
            Blank[]], 
           Pattern[TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
            Blank[]]] :> (
          Increment[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger]; 
          TypeSystem`NestedGrid`PackagePrivate`$lastPath = 
           TypeSystem`NestedGrid`PackagePrivate`path$; 
          TypeSystem`NestedGrid`PackagePrivate`$lastPathType = 
           TypeSystem`NestedGrid`PackagePrivate`pathType$; 
          TypeSystem`NestedGrid`PackagePrivate`$lastPathIsLeafHeader = 
           TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$; 
          TypeSystem`NestedGrid`PackagePrivate`$lastOutputID = 
           TypeSystem`NestedGrid`PackagePrivate`localHold[
            TypeSystem`NestedGrid`PackagePrivate`$outputID$$]; 
          TypeSystem`NestedGrid`PackagePrivate`makePathTrail[
           TypeSystem`NestedGrid`PackagePrivate`path$, 
            TypeSystem`NestedGrid`PackagePrivate`makePathElements]), Null :> 
         Spacer[10], Blank[] :> Spacer[10]}], 
       TrackedSymbols :> {
        TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$}], FrameStyle -> 
      None, ImageMargins -> 0, FrameMargins -> 0, Alignment -> Top, 
      ImageSize -> {Automatic, 15}], FontSize -> 1], 
    TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = Null}, 
    DynamicWrapperBox[
     DynamicBox[ToBoxes[
       Dataset`DatasetContent[
       2, "Path" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$path$$], 
        "Grid" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$grid$$], "State" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$state$$], "VPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$vPos$$], "HPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$hPos$$], "TopBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$topBar$$], "BottomBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$], "OutputID" -> 
        Hold[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]], StandardForm],
      ImageSizeCache->{559., {273.134033203125, 278.865966796875}},
      TrackedSymbols:>{
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$}], 
     TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = 
     MouseAnnotation[],
     ImageSizeCache->{559., {273.134033203125, 278.865966796875}}],
    BaseStyle->{LineBreakWithin -> False},
    DynamicModuleValues:>{},
    Initialization:>(TypeSystem`NestedGrid`PackagePrivate`$outputID$$ = 
     CreateUUID[]),
    UnsavedVariables:>{TypeSystem`NestedGrid`PackagePrivate`$outputID$$}],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Dataset`InterpretDataset[1],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.9877162626732616`*^9, 3.987716854435844*^9, 
  3.987717667391704*^9, 3.987717814849605*^9, 3.9877192523198223`*^9, 
  3.98771987697962*^9, 3.987720107792585*^9},
 CellLabel->
  "Out[2326]=",ExpressionUUID->"373cb8d8-35c9-4c74-8047-cf3f1ed645ed"]
}, Open  ]],

Cell["\<\
Here, M2 brane charges are represented by the dual indices, so 123 \
corresponds to M2 wrapped on 45.\
\>", "Text",
 CellChangeTimes->{{3.987720290685047*^9, 
  3.9877203095035954`*^9}},ExpressionUUID->"7ca6308b-b180-4ddc-b667-\
4372656048dd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"testA15", "[", "\"\<SuccessfulRepresentatives\>\"", "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "[", "\"\<Representative\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"geo", "=", 
    RowBox[{"SuccessfulGeometrization", "[", 
     RowBox[{"testA15", ",", "1"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{"geo", "[", "\"\<vAsForms\>\"", "]"}], "\n", 
 RowBox[{
  RowBox[{"geo", "[", "\"\<vKKAsForms\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{"geo", "[", "\"\<MapsToPureKKQ\>\"", "]"}], "\n", 
 RowBox[{
  RowBox[{"geo", "[", "\"\<LiftReducesCorrectly\>\"", "]"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"geo", "[", "\"\<Metric\>\"", "]"}], "//", "MatrixForm"}], "\n", 
 RowBox[{
  RowBox[{"geo", "[", "\"\<BField\>\"", "]"}], "//", "MatrixForm"}]}], "Input",\

 CellChangeTimes->{{3.9877168981684647`*^9, 3.987716925962544*^9}, {
  3.987717739500655*^9, 3.987717739979878*^9}, {3.987717770011331*^9, 
  3.9877177701605463`*^9}, {3.987717831669847*^9, 3.987717831920896*^9}, {
  3.9877192914587193`*^9, 3.987719291791662*^9}, {3.987719511991692*^9, 
  3.98771951210771*^9}, {3.987719894371051*^9, 3.987719900988975*^9}, {
  3.98771996340801*^9, 3.9877199657329903`*^9}, {3.9877201396134663`*^9, 
  3.987720151492712*^9}},
 CellLabel->
  "In[2342]:=",ExpressionUUID->"47abf065-364b-4b5e-a4f6-1f624df63278"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9877168986132593`*^9, 3.987716926221154*^9}, 
   3.9877177401917763`*^9, 3.9877177704284*^9, {3.9877178261926813`*^9, 
   3.987717832141267*^9}, 3.9877192524445677`*^9, 3.9877192922395763`*^9, 
   3.987719512486*^9, {3.987719877105228*^9, 3.987719901284071*^9}, 
   3.987719966302388*^9, 3.9877201079172*^9, 3.9877201520412083`*^9},
 CellLabel->
  "Out[2342]=",ExpressionUUID->"8c71592f-9909-410b-9d63-f9268915e80a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "4", "}"}], ",", 
   RowBox[{"{", "5", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "5"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9877168986132593`*^9, 3.987716926221154*^9}, 
   3.9877177401917763`*^9, 3.9877177704284*^9, {3.9877178261926813`*^9, 
   3.987717832141267*^9}, 3.9877192524445677`*^9, 3.9877192922395763`*^9, 
   3.987719512486*^9, {3.987719877105228*^9, 3.987719901284071*^9}, 
   3.987719966302388*^9, 3.9877201079172*^9, 3.9877201520439873`*^9},
 CellLabel->
  "Out[2344]=",ExpressionUUID->"a7ea4938-8d18-4fd1-80e7-7e421238df01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", "3", "}"}], ",", 
   RowBox[{"{", "4", "}"}], ",", 
   RowBox[{"{", "5", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9877168986132593`*^9, 3.987716926221154*^9}, 
   3.9877177401917763`*^9, 3.9877177704284*^9, {3.9877178261926813`*^9, 
   3.987717832141267*^9}, 3.9877192524445677`*^9, 3.9877192922395763`*^9, 
   3.987719512486*^9, {3.987719877105228*^9, 3.987719901284071*^9}, 
   3.987719966302388*^9, 3.9877201079172*^9, 3.987720152046492*^9},
 CellLabel->
  "Out[2345]=",ExpressionUUID->"4c38d451-0223-497d-8e28-4e6cab0ffe3b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9877168986132593`*^9, 3.987716926221154*^9}, 
   3.9877177401917763`*^9, 3.9877177704284*^9, {3.9877178261926813`*^9, 
   3.987717832141267*^9}, 3.9877192524445677`*^9, 3.9877192922395763`*^9, 
   3.987719512486*^9, {3.987719877105228*^9, 3.987719901284071*^9}, 
   3.987719966302388*^9, 3.9877201079172*^9, 3.987720152049122*^9},
 CellLabel->
  "Out[2346]=",ExpressionUUID->"9cd56767-265f-42b5-80e7-e066b33d0371"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9877168986132593`*^9, 3.987716926221154*^9}, 
   3.9877177401917763`*^9, 3.9877177704284*^9, {3.9877178261926813`*^9, 
   3.987717832141267*^9}, 3.9877192524445677`*^9, 3.9877192922395763`*^9, 
   3.987719512486*^9, {3.987719877105228*^9, 3.987719901284071*^9}, 
   3.987719966302388*^9, 3.9877201079172*^9, 3.987720152051543*^9},
 CellLabel->
  "Out[2347]=",ExpressionUUID->"9b916a69-1fdb-4490-b235-d3acbb729f16"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"13", "11", "7", "3", "0"},
     {"11", "10", "7", "3", "0"},
     {"7", "7", "6", "3", "0"},
     {"3", "3", "3", "2", "0"},
     {"0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9877168986132593`*^9, 3.987716926221154*^9}, 
   3.9877177401917763`*^9, 3.9877177704284*^9, {3.9877178261926813`*^9, 
   3.987717832141267*^9}, 3.9877192524445677`*^9, 3.9877192922395763`*^9, 
   3.987719512486*^9, {3.987719877105228*^9, 3.987719901284071*^9}, 
   3.987719966302388*^9, 3.9877201079172*^9, 3.987720152054008*^9},
 CellLabel->
  "Out[2348]//MatrixForm=",ExpressionUUID->"a6aee55d-8c75-455e-b232-\
4133bacfbf1b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0"},
     {"0", "0", "1", "1", "0"},
     {"0", 
      RowBox[{"-", "1"}], "0", "1", "0"},
     {"0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0"},
     {"0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9877168986132593`*^9, 3.987716926221154*^9}, 
   3.9877177401917763`*^9, 3.9877177704284*^9, {3.9877178261926813`*^9, 
   3.987717832141267*^9}, 3.9877192524445677`*^9, 3.9877192922395763`*^9, 
   3.987719512486*^9, {3.987719877105228*^9, 3.987719901284071*^9}, 
   3.987719966302388*^9, 3.9877201079172*^9, 3.987720152056737*^9},
 CellLabel->
  "Out[2349]//MatrixForm=",ExpressionUUID->"cb8c3d32-697e-40df-8be7-\
101d575552d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"testA15", "[", "\"\<SuccessfulRepresentatives\>\"", "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "[", "\"\<Representative\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"geo", "=", 
    RowBox[{"SuccessfulGeometrization", "[", 
     RowBox[{"testA15", ",", "2"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{"geo", "[", "\"\<vAsForms\>\"", "]"}], "\n", 
 RowBox[{
  RowBox[{"geo", "[", "\"\<vKKAsForms\>\"", "]"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{"geo", "[", "\"\<MapsToPureKKQ\>\"", "]"}], "\n", 
 RowBox[{
  RowBox[{"geo", "[", "\"\<LiftReducesCorrectly\>\"", "]"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"geo", "[", "\"\<Metric\>\"", "]"}], "//", "MatrixForm"}], "\n", 
 RowBox[{
  RowBox[{"geo", "[", "\"\<BField\>\"", "]"}], "//", "MatrixForm"}]}], "Input",\

 CellChangeTimes->{{3.987719955321567*^9, 3.9877199714484453`*^9}, {
  3.987720161611985*^9, 3.987720164157296*^9}},
 CellLabel->
  "In[2350]:=",ExpressionUUID->"d5ea74c0-fbe0-43d0-97d1-ec4aded49473"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.98771996793071*^9, 3.987719971691847*^9}, 
   3.987720107957793*^9, 3.987720164407597*^9},
 CellLabel->
  "Out[2350]=",ExpressionUUID->"773ebfde-ba2a-4354-853a-e881ca4b2c26"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", "3", "}"}], ",", 
   RowBox[{"{", "4", "}"}], ",", 
   RowBox[{"{", "5", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.98771996793071*^9, 3.987719971691847*^9}, 
   3.987720107957793*^9, 3.987720164410327*^9},
 CellLabel->
  "Out[2352]=",ExpressionUUID->"3df0e2ad-bf61-4234-b359-bc14d95d4598"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", "3", "}"}], ",", 
   RowBox[{"{", "4", "}"}], ",", 
   RowBox[{"{", "5", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.98771996793071*^9, 3.987719971691847*^9}, 
   3.987720107957793*^9, 3.9877201644128113`*^9},
 CellLabel->
  "Out[2353]=",ExpressionUUID->"6a5095a9-ba61-40d9-89fb-d6d4a37a2399"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.98771996793071*^9, 3.987719971691847*^9}, 
   3.987720107957793*^9, 3.987720164415228*^9},
 CellLabel->
  "Out[2354]=",ExpressionUUID->"d1cf40e3-cfcc-416b-980e-986901f33616"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.98771996793071*^9, 3.987719971691847*^9}, 
   3.987720107957793*^9, 3.9877201644176817`*^9},
 CellLabel->
  "Out[2355]=",ExpressionUUID->"736c1541-7aa0-41bb-9994-29fa7947ac32"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", "0"},
     {"0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.98771996793071*^9, 3.987719971691847*^9}, 
   3.987720107957793*^9, 3.98772016442021*^9},
 CellLabel->
  "Out[2356]//MatrixForm=",ExpressionUUID->"c8b492fa-bdb3-4ea6-b2ef-\
ead4171e0bf5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "1", "1", "0"},
     {
      RowBox[{"-", "1"}], "0", "1", "1", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "1", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0"},
     {"0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.98771996793071*^9, 3.987719971691847*^9}, 
   3.987720107957793*^9, 3.987720164422827*^9},
 CellLabel->
  "Out[2357]//MatrixForm=",ExpressionUUID->"b9d2c601-fe38-441d-9a5c-\
14db039839ed"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scan of all ADE", "Subsection",
 CellChangeTimes->{{3.987719985085514*^9, 3.9877199962824306`*^9}, {
  3.98772065517745*^9, 
  3.987720656956593*^9}},ExpressionUUID->"a33e6ab7-99ee-418e-ae92-\
890788c660bc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"run", "=", 
    RowBox[{"RunAllLatticesWithProgress", "[", 
     RowBox[{"latticeData", ",", "chargeChirality"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resultsAll", "=", 
   RowBox[{"run", "[", "\"\<Results\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987720711067149*^9, 3.987720711072343*^9}},
 CellLabel->
  "In[2366]:=",ExpressionUUID->"f6de383c-485e-4337-94c0-7dd4108b820a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A1^5\"\>", "\[InvisibleSpace]", "\<\"  (\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "9", "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A1^5", "  (", 1, "/", 9,
    ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877207116504917`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"7299cc51-ca80-4056-b435-bda2bc488547"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A1^5\"\>"}],
  SequenceForm["Analyzing ", "A1^5"],
  Editable->False]], "Print",
 CellChangeTimes->{3.98772071165491*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"7e419ffc-0b90-4396-94b0-8cc94ef3f6af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L)| = \"\>", "\[InvisibleSpace]", "3840"}],
  SequenceForm["  |Aut(L)| = ", 3840],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877207116704884`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"e78437d0-3f73-42f3-b8e3-7e0f56c9c816"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "1920"}],
  SequenceForm["  |Aut(L) det=1| = ", 1920],
  Editable->False]], "Print",
 CellChangeTimes->{3.98772071167318*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"6c3b5023-635d-4e36-9801-f24da32bf0b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L)| = \"\>", "\[InvisibleSpace]", "32"}],
  SequenceForm["  |Aut_D(L)| = ", 32],
  Editable->False]], "Print",
 CellChangeTimes->{3.98772071203069*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"a466e73f-a3be-45ca-b087-1dcc973c5693"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L) det=1| = \"\>", "\[InvisibleSpace]", "16"}],
  SequenceForm["  |Aut_D(L) det=1| = ", 16],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720712033095*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"c47a89e8-4aad-48ce-b9b7-ec5cb1b7f050"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "5"}],
  SequenceForm["  Aut(L) det=1 generator count = ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720712110647*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"5f46a904-a633-4ee0-bc14-98f2eb9fd277"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut_D(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "4"}],
  SequenceForm["  Aut_D(L) det=1 generator count = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720712112813*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"6ba1409b-2446-43aa-b8af-25d6248f0209"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SO(5)xSO(5) point-stabilizer generator count = \"\>", 
   "\[InvisibleSpace]", "9"}],
  SequenceForm["  SO(5)xSO(5) point-stabilizer generator count = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877207123882427`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"946a0228-8d59-4c2b-8d52-387ec1ffb5c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure spinors in \"\>", "\[InvisibleSpace]", "\<\"Odd\"\>", 
   "\[InvisibleSpace]", "\<\" chirality = \"\>", "\[InvisibleSpace]", "2295"}],
  SequenceForm["  pure spinors in ", "Odd", " chirality = ", 2295],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720712390416*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"4c807e06-51af-40df-87ce-12db66446827"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "21"}],
  
  SequenceForm["  pure-spinor orbit count = ", 21],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877207958785973`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"2f8e6175-62f6-4d2a-818d-9c9ae7b20c75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"0", "\[Rule]", "2"}], ",", 
     RowBox[{"1", "\[Rule]", "11"}], ",", 
     RowBox[{"2", "\[Rule]", "8"}]}], "\[RightAssociation]"}]}],
  SequenceForm["  fixed-moduli spectrum = ", <|0 -> 2, 1 -> 11, 2 -> 8|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.98772079588116*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"4d81c06d-095a-48b4-98b4-cdf9dadbc7fc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["  min fixed moduli = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720795883429*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"0062897f-8d49-4ad3-9ce8-af4a8c99030f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "2"}],
  SequenceForm["  successful representatives = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720795885605*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"fef28dd1-5754-485c-a3ef-1095e5633f3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["  possible = ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877207958877487`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"018380af-69b0-42ca-8136-71154d3bba58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A1^5\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"84.23\"\>",
      ShowStringCharacters->False],
     84.230223,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "2",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A1^5", " in ", 
   NumberForm[84.230223, {8, 2}], " seconds.  ", "Successful reps: ", 2, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.987720795890072*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"62dd7332-6c13-47cc-b5d6-0697faf988a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A1^3 A2\"\>", "\[InvisibleSpace]", "\<\"  (\"\>",
    "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "9", "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A1^3 A2", "  (", 2, "/",
    9, ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877207958924837`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"b5ba02cb-a682-458d-8c4f-a7840f44d87c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A1^3 A2\"\>"}],
  SequenceForm["Analyzing ", "A1^3 A2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720795894889*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"5c45cda3-1e04-4982-9c14-95f06ccb701b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L)| = \"\>", "\[InvisibleSpace]", "576"}],
  SequenceForm["  |Aut(L)| = ", 576],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720796015077*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"a3fe48f1-88eb-46c6-bbab-6e6e8806ec8a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "288"}],
  SequenceForm["  |Aut(L) det=1| = ", 288],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877207960175533`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"ca5e9f66-0451-45e8-b2be-bb5a4697a554"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L)| = \"\>", "\[InvisibleSpace]", "48"}],
  SequenceForm["  |Aut_D(L)| = ", 48],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720796071446*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"58bbec79-cf04-43be-b439-ed9551de1dad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L) det=1| = \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm["  |Aut_D(L) det=1| = ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720796073798*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"29c011ed-b00c-4352-aff4-72a16cf3f830"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "5"}],
  SequenceForm["  Aut(L) det=1 generator count = ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720796085628*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"285c71ca-337b-432c-acdd-9d844886bcd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut_D(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "4"}],
  SequenceForm["  Aut_D(L) det=1 generator count = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720796088101*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"73052ba2-3802-4e64-bc39-c64e3adff6f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SO(5)xSO(5) point-stabilizer generator count = \"\>", 
   "\[InvisibleSpace]", "9"}],
  SequenceForm["  SO(5)xSO(5) point-stabilizer generator count = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720796864581*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"46c87467-bc15-4261-bd73-2d159e3f7541"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure spinors in \"\>", "\[InvisibleSpace]", "\<\"Odd\"\>", 
   "\[InvisibleSpace]", "\<\" chirality = \"\>", "\[InvisibleSpace]", "2295"}],
  SequenceForm["  pure spinors in ", "Odd", " chirality = ", 2295],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720796867365*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"c982d2c0-4a60-497d-8e0e-e5d283d41edd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "20"}],
  
  SequenceForm["  pure-spinor orbit count = ", 20],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720879450206*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"9bc33ab6-35d8-4853-b8ce-a5d5ecc26f82"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"1", "\[Rule]", "5"}], ",", 
     RowBox[{"2", "\[Rule]", "8"}], ",", 
     RowBox[{"3", "\[Rule]", "5"}], ",", 
     RowBox[{"4", "\[Rule]", "2"}]}], "\[RightAssociation]"}]}],
  SequenceForm[
  "  fixed-moduli spectrum = ", <|1 -> 5, 2 -> 8, 3 -> 5, 4 -> 2|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720879453095*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"3757e412-4e2a-4064-83ca-b75baee4f740"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["  min fixed moduli = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877208794555693`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"7fc283a9-3619-439e-8ca1-c1b47f4ea074"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["  successful representatives = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.98772087945809*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"b400e9a0-7e47-416b-8811-afe59274ee55"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm["  possible = ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720879460445*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"96b72d91-3802-4583-ba3a-e0742281641c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A1^3 A2\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"83.57\"\>",
      ShowStringCharacters->False],
     83.571295,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "0",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A1^3 A2", " in ", 
   NumberForm[83.571295, {8, 2}], " seconds.  ", "Successful reps: ", 0, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.987720879462921*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"4572ac92-27b1-4d76-9807-c7774abb8a35"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A1 A2^2\"\>", "\[InvisibleSpace]", "\<\"  (\"\>",
    "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "9", "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A1 A2^2", "  (", 3, "/",
    9, ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720879465499*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"0e25b87e-4c72-4c14-b288-69d8e8e0b3d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A1 A2^2\"\>"}],
  SequenceForm["Analyzing ", "A1 A2^2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720879468045*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"24df4f0f-75a6-4436-be50-047bbe34cf29"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L)| = \"\>", "\[InvisibleSpace]", "576"}],
  SequenceForm["  |Aut(L)| = ", 576],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720879544552*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"7c6be93d-468c-4ee3-baa1-085639c5a426"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "288"}],
  SequenceForm["  |Aut(L) det=1| = ", 288],
  Editable->False]], "Print",
 CellChangeTimes->{3.98772087954694*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"c816c783-1d17-45cd-92d9-e97c4612cc41"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L)| = \"\>", "\[InvisibleSpace]", "72"}],
  SequenceForm["  |Aut_D(L)| = ", 72],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877208795988083`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"aca10605-cef7-478d-a3b8-68129d36be29"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L) det=1| = \"\>", "\[InvisibleSpace]", "36"}],
  SequenceForm["  |Aut_D(L) det=1| = ", 36],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720879601273*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"46c6aba1-6f4d-4bae-9f55-6d38d4e73bb8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "5"}],
  SequenceForm["  Aut(L) det=1 generator count = ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720879616282*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"ea60659f-5605-4e26-a45c-33c0e4183795"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut_D(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "3"}],
  SequenceForm["  Aut_D(L) det=1 generator count = ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877208796188173`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"6b079a9f-5a0b-4b74-a72e-109664ed8b4f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SO(5)xSO(5) point-stabilizer generator count = \"\>", 
   "\[InvisibleSpace]", "8"}],
  SequenceForm["  SO(5)xSO(5) point-stabilizer generator count = ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.98772088034608*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"e703dc36-1e7c-4582-8ae9-dba5728e9955"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure spinors in \"\>", "\[InvisibleSpace]", "\<\"Odd\"\>", 
   "\[InvisibleSpace]", "\<\" chirality = \"\>", "\[InvisibleSpace]", "2295"}],
  SequenceForm["  pure spinors in ", "Odd", " chirality = ", 2295],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877208803485947`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"9d71841a-3c7f-4825-baee-a9da639bdc7e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "14"}],
  
  SequenceForm["  pure-spinor orbit count = ", 14],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877209618624907`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"3bf7f019-8a4c-448c-bdee-9ca6b7b80abd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"0", "\[Rule]", "3"}], ",", 
     RowBox[{"1", "\[Rule]", "3"}], ",", 
     RowBox[{"2", "\[Rule]", "7"}], ",", 
     RowBox[{"3", "\[Rule]", "1"}]}], "\[RightAssociation]"}]}],
  SequenceForm[
  "  fixed-moduli spectrum = ", <|0 -> 3, 1 -> 3, 2 -> 7, 3 -> 1|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720961865119*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"a225b6ec-1220-4649-bd69-64a06aa97088"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["  min fixed moduli = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877209618672237`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"4512dbbd-4f04-4428-9a43-9e6bcd838ea7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "3"}],
  SequenceForm["  successful representatives = ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720961869318*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"b61246b2-5c75-4ce3-a12d-0fab2171614f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["  possible = ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720961871394*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"a6f62339-b748-497e-9fe7-c66b86c06f2c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A1 A2^2\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"82.41\"\>",
      ShowStringCharacters->False],
     82.412096,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "3",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A1 A2^2", " in ", 
   NumberForm[82.412096, {8, 2}], " seconds.  ", "Successful reps: ", 3, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.9877209618736887`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"b098e0a4-e315-481f-a849-16b5b1c71128"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A1^2 A3\"\>", "\[InvisibleSpace]", "\<\"  (\"\>",
    "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "9", "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A1^2 A3", "  (", 4, "/",
    9, ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720961875963*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"58ea55c1-6892-4c2f-a067-80b2e2823b31"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A1^2 A3\"\>"}],
  SequenceForm["Analyzing ", "A1^2 A3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720961878191*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"7d46dc49-f900-4697-aebf-52f2871a502e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L)| = \"\>", "\[InvisibleSpace]", "384"}],
  SequenceForm["  |Aut(L)| = ", 384],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720961968133*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"fefef800-9b0d-450a-a7a9-99eb9f9c161f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "192"}],
  SequenceForm["  |Aut(L) det=1| = ", 192],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877209619705067`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"1f3f699e-9892-42cb-87e3-b8efb3cb5b0c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L)| = \"\>", "\[InvisibleSpace]", "96"}],
  SequenceForm["  |Aut_D(L)| = ", 96],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720962004653*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"ffe1e7c1-50b5-44aa-8dc6-ddbd5d2b6e01"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L) det=1| = \"\>", "\[InvisibleSpace]", "48"}],
  SequenceForm["  |Aut_D(L) det=1| = ", 48],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720962006921*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"4a76df66-7cf6-40e7-af7b-1a2315a06226"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "5"}],
  SequenceForm["  Aut(L) det=1 generator count = ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.98772096201657*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"53dd91d5-0673-49f5-8285-298d29ba90ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut_D(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "3"}],
  SequenceForm["  Aut_D(L) det=1 generator count = ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.98772096201895*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"9bc90966-bcfa-4cba-ac5f-ba21768e8484"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SO(5)xSO(5) point-stabilizer generator count = \"\>", 
   "\[InvisibleSpace]", "8"}],
  SequenceForm["  SO(5)xSO(5) point-stabilizer generator count = ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.987720962742694*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"c78599d3-68f7-4826-b543-792140b0f85c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure spinors in \"\>", "\[InvisibleSpace]", "\<\"Odd\"\>", 
   "\[InvisibleSpace]", "\<\" chirality = \"\>", "\[InvisibleSpace]", "2295"}],
  SequenceForm["  pure spinors in ", "Odd", " chirality = ", 2295],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877209627452707`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"2324686f-4cca-4def-a33e-7c82ce33bba0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "19"}],
  
  SequenceForm["  pure-spinor orbit count = ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721038320882*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"ec36a230-dfbe-476f-b3f6-7a6698e092ed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"0", "\[Rule]", "3"}], ",", 
     RowBox[{"1", "\[Rule]", "6"}], ",", 
     RowBox[{"2", "\[Rule]", "4"}], ",", 
     RowBox[{"3", "\[Rule]", "4"}], ",", 
     RowBox[{"4", "\[Rule]", "2"}]}], "\[RightAssociation]"}]}],
  SequenceForm[
  "  fixed-moduli spectrum = ", <|0 -> 3, 1 -> 6, 2 -> 4, 3 -> 4, 4 -> 2|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721038323606*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"8c2fd928-c5ce-4a5c-9cc4-4fa315ae673f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["  min fixed moduli = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721038325632*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"c0a74e27-082e-4888-b71a-d824363c2372"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "3"}],
  SequenceForm["  successful representatives = ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877210383275948`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"3912d320-474f-47be-8a8b-168d09f98a32"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["  possible = ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.98772103832972*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"f82bb069-76b2-4323-b2fb-13ca786b6e06"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A1^2 A3\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"76.46\"\>",
      ShowStringCharacters->False],
     76.457752,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "3",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A1^2 A3", " in ", 
   NumberForm[76.457752, {8, 2}], " seconds.  ", "Successful reps: ", 3, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.987721038332055*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"a220809a-d4c5-4bfe-b995-daaca7122cc6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A2 A3\"\>", "\[InvisibleSpace]", "\<\"  (\"\>", 
   "\[InvisibleSpace]", "5", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "9", "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A2 A3", "  (", 5, "/", 
   9, ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721038334325*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"15f58f81-3bc3-4448-b24a-2ae999a6f029"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A2 A3\"\>"}],
  SequenceForm["Analyzing ", "A2 A3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877210383365583`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"e9072ae7-7754-42e9-920b-df4eea9887f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L)| = \"\>", "\[InvisibleSpace]", "576"}],
  SequenceForm["  |Aut(L)| = ", 576],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877210384929953`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"39ddcb9c-024a-4513-b5b1-b39d3713383d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "288"}],
  SequenceForm["  |Aut(L) det=1| = ", 288],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877210384957*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"985bf678-ef72-4a92-821f-e0de285d73ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L)| = \"\>", "\[InvisibleSpace]", "144"}],
  SequenceForm["  |Aut_D(L)| = ", 144],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721038543239*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"d3a1a63f-58eb-4b0f-a20b-5f87738f1d75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L) det=1| = \"\>", "\[InvisibleSpace]", "72"}],
  SequenceForm["  |Aut_D(L) det=1| = ", 72],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721038545542*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"1d8e3ad7-a4bc-4261-8652-378f5d41a7de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "4"}],
  SequenceForm["  Aut(L) det=1 generator count = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877210385590677`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"bef3831f-ba56-4d25-88dd-f66ea226e1eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut_D(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "3"}],
  SequenceForm["  Aut_D(L) det=1 generator count = ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721038561626*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"314f7642-d66c-403e-9912-a78ab34c8074"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SO(5)xSO(5) point-stabilizer generator count = \"\>", 
   "\[InvisibleSpace]", "7"}],
  SequenceForm["  SO(5)xSO(5) point-stabilizer generator count = ", 7],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721039267664*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"da7e344f-d36a-482c-8bc9-6931650f4a27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure spinors in \"\>", "\[InvisibleSpace]", "\<\"Odd\"\>", 
   "\[InvisibleSpace]", "\<\" chirality = \"\>", "\[InvisibleSpace]", "2295"}],
  SequenceForm["  pure spinors in ", "Odd", " chirality = ", 2295],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721039270203*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"3c2c51e3-eb6c-4e04-adb4-5a1be3847223"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "10"}],
  
  SequenceForm["  pure-spinor orbit count = ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.98772110491486*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"26748ba4-e7cb-4bed-ad1d-8d438bd45772"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"0", "\[Rule]", "2"}], ",", 
     RowBox[{"1", "\[Rule]", "4"}], ",", 
     RowBox[{"2", "\[Rule]", "2"}], ",", 
     RowBox[{"3", "\[Rule]", "2"}]}], "\[RightAssociation]"}]}],
  SequenceForm[
  "  fixed-moduli spectrum = ", <|0 -> 2, 1 -> 4, 2 -> 2, 3 -> 2|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721104928989*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"9c4ce5ad-856f-4c70-bb4d-ecb85139ebe6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["  min fixed moduli = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721104936715*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"fdfd9718-79dd-4fde-a6a3-c80c9193c47a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "2"}],
  SequenceForm["  successful representatives = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721104943767*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"56a8eb8f-9fb4-4145-b268-78031460895b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["  possible = ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877211049564466`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"29f67b32-9535-4dd6-8319-e6e02b0d2580"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A2 A3\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"66.59\"\>",
      ShowStringCharacters->False],
     66.590202,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "2",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A2 A3", " in ", 
   NumberForm[66.590202, {8, 2}], " seconds.  ", "Successful reps: ", 2, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.987721104964591*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"85cdd79f-34ad-4ac1-b060-1f923fafde13"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A1 A4\"\>", "\[InvisibleSpace]", "\<\"  (\"\>", 
   "\[InvisibleSpace]", "6", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "9", "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A1 A4", "  (", 6, "/", 
   9, ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877211049817333`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"685473b8-e297-41ab-9779-6cc5076887d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A1 A4\"\>"}],
  SequenceForm["Analyzing ", "A1 A4"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721104991391*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"67051f46-bf39-4632-b14d-4ae37fe6b53d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L)| = \"\>", "\[InvisibleSpace]", "480"}],
  SequenceForm["  |Aut(L)| = ", 480],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877211050935793`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"81ef8489-ebbe-4b28-8b36-f865546bdd74"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "240"}],
  SequenceForm["  |Aut(L) det=1| = ", 240],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721105096122*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"64680d42-4d7e-4609-aa4f-83627209c9e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L)| = \"\>", "\[InvisibleSpace]", "240"}],
  SequenceForm["  |Aut_D(L)| = ", 240],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721105137465*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"d44ad372-e4a9-4ffb-85d2-aac4cfdfe56f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L) det=1| = \"\>", "\[InvisibleSpace]", "120"}],
  SequenceForm["  |Aut_D(L) det=1| = ", 120],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721105140066*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"c209d536-25df-41ea-b5f0-4bd1bd9babfb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "3"}],
  SequenceForm["  Aut(L) det=1 generator count = ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721105146803*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"742384a0-892e-421a-987c-84dbed35f2a2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut_D(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "2"}],
  SequenceForm["  Aut_D(L) det=1 generator count = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877211051493177`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"71b1ca79-5bea-4ba4-bd5c-59cd48bc6f7a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SO(5)xSO(5) point-stabilizer generator count = \"\>", 
   "\[InvisibleSpace]", "5"}],
  SequenceForm["  SO(5)xSO(5) point-stabilizer generator count = ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877211058176727`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"f4fbebd0-37d7-4e57-a6ba-d549172d39fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure spinors in \"\>", "\[InvisibleSpace]", "\<\"Odd\"\>", 
   "\[InvisibleSpace]", "\<\" chirality = \"\>", "\[InvisibleSpace]", "2295"}],
  SequenceForm["  pure spinors in ", "Odd", " chirality = ", 2295],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721105820339*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"c4561858-8370-4385-a116-c6d858539611"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["  pure-spinor orbit count = ", 7],
  Editable->False]], "Print",
 CellChangeTimes->{3.98772115197886*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"16622adf-561c-4d4a-8152-f32d96edbae9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"1", "\[Rule]", "3"}], ",", 
     RowBox[{"2", "\[Rule]", "3"}], ",", 
     RowBox[{"3", "\[Rule]", "1"}]}], "\[RightAssociation]"}]}],
  SequenceForm["  fixed-moduli spectrum = ", <|1 -> 3, 2 -> 3, 3 -> 1|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877211519818373`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"82ca2f8e-8213-412e-9acc-0207f9072258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["  min fixed moduli = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877211519844027`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"ee1a70cf-7122-4117-a79a-fa43874813fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["  successful representatives = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721151986917*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"5f8317ad-aafc-4933-8b0a-8c66af532fac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm["  possible = ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721151989217*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"eab2d725-73fa-47d2-9f35-020ade460a7d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A1 A4\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"47.07\"\>",
      ShowStringCharacters->False],
     47.068119,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "0",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A1 A4", " in ", 
   NumberForm[47.068119, {8, 2}], " seconds.  ", "Successful reps: ", 0, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.987721151991647*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"cf3b0286-6afc-4d18-b146-d6cf7d5fead1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A1 D4\"\>", "\[InvisibleSpace]", "\<\"  (\"\>", 
   "\[InvisibleSpace]", "7", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "9", "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A1 D4", "  (", 7, "/", 
   9, ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.98772115199431*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"d636878d-4520-45de-842b-4b8b3cf71076"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A1 D4\"\>"}],
  SequenceForm["Analyzing ", "A1 D4"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721151996768*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"060fcd0f-1734-470a-96e7-f1732f75b41b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L)| = \"\>", "\[InvisibleSpace]", "2304"}],
  SequenceForm["  |Aut(L)| = ", 2304],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721152383552*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"1e8c8339-e98e-4b62-8cc7-4a2594fe1ea0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "1152"}],
  SequenceForm["  |Aut(L) det=1| = ", 1152],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721152386527*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"62957403-168d-45e3-8d1e-f1aef876de2b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L)| = \"\>", "\[InvisibleSpace]", "384"}],
  SequenceForm["  |Aut_D(L)| = ", 384],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721152601128*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"449a984c-f0b4-4b09-a3da-95ae2e18530b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L) det=1| = \"\>", "\[InvisibleSpace]", "192"}],
  SequenceForm["  |Aut_D(L) det=1| = ", 192],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721152603593*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"a8e61aab-2275-4f9c-bddf-9eee7fae4fc0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "4"}],
  SequenceForm["  Aut(L) det=1 generator count = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721152655547*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"2b04855d-94f9-4600-9263-61294326388f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut_D(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "3"}],
  SequenceForm["  Aut_D(L) det=1 generator count = ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.98772115265869*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"b34cd493-4604-4c1d-a944-13519aacfe94"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SO(5)xSO(5) point-stabilizer generator count = \"\>", 
   "\[InvisibleSpace]", "7"}],
  SequenceForm["  SO(5)xSO(5) point-stabilizer generator count = ", 7],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721153382798*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"7b104cf1-9cb5-4ee0-a986-070f699dc65d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure spinors in \"\>", "\[InvisibleSpace]", "\<\"Odd\"\>", 
   "\[InvisibleSpace]", "\<\" chirality = \"\>", "\[InvisibleSpace]", "2295"}],
  SequenceForm["  pure spinors in ", "Odd", " chirality = ", 2295],
  Editable->False]], "Print",
 CellChangeTimes->{3.98772115338524*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"b02807d7-27e7-4c0d-81c6-5cf4d5854629"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["  pure-spinor orbit count = ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721225828451*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"5e531044-5132-41d1-8015-34ac5466641b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"0", "\[Rule]", "2"}], ",", 
     RowBox[{"1", "\[Rule]", "4"}], ",", 
     RowBox[{"2", "\[Rule]", "2"}]}], "\[RightAssociation]"}]}],
  SequenceForm["  fixed-moduli spectrum = ", <|0 -> 2, 1 -> 4, 2 -> 2|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877212258309107`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"a79dd53c-e702-4fbb-8436-ec6aa42923fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["  min fixed moduli = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877212258334703`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"65b2f3ad-5546-4c28-bc11-179803a83f7b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "2"}],
  SequenceForm["  successful representatives = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.98772122583574*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"4db114c3-89f1-4953-803f-00ab6d794ce1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["  possible = ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721225838146*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"6f64eb96-a053-4069-8b80-f93cca1af6fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A1 D4\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"73.85\"\>",
      ShowStringCharacters->False],
     73.84988,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "2",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A1 D4", " in ", 
   NumberForm[73.84988, {8, 2}], " seconds.  ", "Successful reps: ", 2, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721225840637*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"c8341408-1ceb-4f5e-b6c3-5c7aac2d9470"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A5\"\>", "\[InvisibleSpace]", "\<\"  (\"\>", 
   "\[InvisibleSpace]", "8", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "9", "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A5", "  (", 8, "/", 9, 
   ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877212258428373`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"ed0c0f80-637b-4837-bc31-e453c33e75b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A5\"\>"}],
  SequenceForm["Analyzing ", "A5"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721225845006*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"cdb69f16-eacc-4183-9149-d7c5dbefd4c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L)| = \"\>", "\[InvisibleSpace]", "1440"}],
  SequenceForm["  |Aut(L)| = ", 1440],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721225877877*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"9fa1f46a-71e1-43cc-bb60-ac58e78ce865"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "720"}],
  SequenceForm["  |Aut(L) det=1| = ", 720],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721225880365*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"9bb9b6a1-d2d1-4714-b472-1c6d12af1f8d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L)| = \"\>", "\[InvisibleSpace]", "720"}],
  SequenceForm["  |Aut_D(L)| = ", 720],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721226004026*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"a1ebb33e-f943-4588-b228-d4fcdf089e16"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L) det=1| = \"\>", "\[InvisibleSpace]", "360"}],
  SequenceForm["  |Aut_D(L) det=1| = ", 360],
  Editable->False]], "Print",
 CellChangeTimes->{3.98772122600657*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"b0aa5c66-d21d-479d-876f-ea478fed5b8e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "3"}],
  SequenceForm["  Aut(L) det=1 generator count = ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721226038437*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"45b84238-d7ac-4cfa-b66f-013cca1326da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut_D(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "2"}],
  SequenceForm["  Aut_D(L) det=1 generator count = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721226041342*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"d15a0624-8ac7-4462-b34b-90766cf38a1b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SO(5)xSO(5) point-stabilizer generator count = \"\>", 
   "\[InvisibleSpace]", "5"}],
  SequenceForm["  SO(5)xSO(5) point-stabilizer generator count = ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877212262068863`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"f46aa92d-45c7-4e42-84c9-0df3edf6410a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure spinors in \"\>", "\[InvisibleSpace]", "\<\"Odd\"\>", 
   "\[InvisibleSpace]", "\<\" chirality = \"\>", "\[InvisibleSpace]", "2295"}],
  SequenceForm["  pure spinors in ", "Odd", " chirality = ", 2295],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721226209552*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"198c1358-95f3-4649-8d25-6ec9a574a004"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["  pure-spinor orbit count = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721277827392*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"c1e54ecb-4b9a-4fb7-a342-aa38fa35eb57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"0", "\[Rule]", "1"}], ",", 
     RowBox[{"1", "\[Rule]", "2"}], ",", 
     RowBox[{"2", "\[Rule]", "1"}]}], "\[RightAssociation]"}]}],
  SequenceForm["  fixed-moduli spectrum = ", <|0 -> 1, 1 -> 2, 2 -> 1|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721277830069*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"dccea7d5-ec0e-4359-b555-631bb9a8f986"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["  min fixed moduli = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721277832259*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"8ec7e120-8dea-4d90-8dd7-e1999f68762d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "1"}],
  SequenceForm["  successful representatives = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877212778346777`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"f57dbe46-a9cb-426d-9f0b-370dbe8d3fea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["  possible = ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721277837143*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"85b2db47-2d65-4647-b9bd-4d9b1f007504"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A5\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"52.00\"\>",
      ShowStringCharacters->False],
     51.998683,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "1",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A5", " in ", 
   NumberForm[51.998683, {8, 2}], " seconds.  ", "Successful reps: ", 1, "."],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.987721277839916*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"eaccffe3-906b-4f1c-b4ff-b35eee7842ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"D5\"\>", "\[InvisibleSpace]", "\<\"  (\"\>", 
   "\[InvisibleSpace]", "9", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "9", "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "D5", "  (", 9, "/", 9, 
   ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877212778423843`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"b12f58c1-24ce-4f0b-89af-bc95e8e103bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"D5\"\>"}],
  SequenceForm["Analyzing ", "D5"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877212778448353`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"88d9b4f9-f0c3-4c3d-a1c4-12f5de405cf5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L)| = \"\>", "\[InvisibleSpace]", "3840"}],
  SequenceForm["  |Aut(L)| = ", 3840],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721279590288*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"4f4a5f0f-1772-4ac8-a380-ada8ba45f5bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "1920"}],
  SequenceForm["  |Aut(L) det=1| = ", 1920],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721279592697*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"5d76c542-dff1-40cb-96c0-98903b7cf280"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L)| = \"\>", "\[InvisibleSpace]", "1920"}],
  SequenceForm["  |Aut_D(L)| = ", 1920],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721279915225*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"bc1442fa-57f3-4a9c-8a82-06dad4e241dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut_D(L) det=1| = \"\>", "\[InvisibleSpace]", "960"}],
  SequenceForm["  |Aut_D(L) det=1| = ", 960],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877212799176064`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"2fa85576-6274-4806-afb3-b7fb65e4aa4b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "5"}],
  SequenceForm["  Aut(L) det=1 generator count = ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877212800410347`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"2d042778-2a10-4aa8-856c-f4d257eebd1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Aut_D(L) det=1 generator count = \"\>", "\[InvisibleSpace]", 
   "5"}],
  SequenceForm["  Aut_D(L) det=1 generator count = ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721280043889*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"5297c228-5ce2-4fee-8360-c033cdae8b79"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SO(5)xSO(5) point-stabilizer generator count = \"\>", 
   "\[InvisibleSpace]", "10"}],
  SequenceForm["  SO(5)xSO(5) point-stabilizer generator count = ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721280875473*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"07578423-6d0f-4fba-bd06-3bd052f81a80"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure spinors in \"\>", "\[InvisibleSpace]", "\<\"Odd\"\>", 
   "\[InvisibleSpace]", "\<\" chirality = \"\>", "\[InvisibleSpace]", "2295"}],
  SequenceForm["  pure spinors in ", "Odd", " chirality = ", 2295],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721280878077*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"53525688-a51d-44a7-be7b-1a25cbd2a6a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["  pure-spinor orbit count = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721379880683*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"be775834-32c5-4d95-be59-5809c54d5b96"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"0", "\[Rule]", "2"}], ",", 
     RowBox[{"1", "\[Rule]", "2"}]}], "\[RightAssociation]"}]}],
  SequenceForm["  fixed-moduli spectrum = ", <|0 -> 2, 1 -> 2|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721379883068*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"2471f248-32ff-4167-9d8b-d611fa2b6278"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["  min fixed moduli = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877213798850937`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"1687a55d-a15b-4557-bad5-718e4a15ce8a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "2"}],
  SequenceForm["  successful representatives = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.987721379887101*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"ad332bf0-1e74-4863-9d99-ec5c0e816696"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["  possible = ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877213798891153`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"f29ea8b0-1e3a-4e4f-b0e7-7342acb8aea5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"D5\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"102.05\"\>",
      ShowStringCharacters->False],
     102.053566,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "2",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "D5", " in ", 
   NumberForm[102.053566, {8, 2}], " seconds.  ", "Successful reps: ", 2, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877213798911467`*^9},
 CellLabel->
  "During evaluation of \
In[2366]:=",ExpressionUUID->"36ac924a-54e1-4ff1-9e82-fd25e76eb66f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"successRows", "=", 
    RowBox[{"SuccessfulRepresentativeRows", "[", "resultsAll", "]"}]}], ";"}],
   "\n"}], "\[IndentingNewLine]", 
 RowBox[{"SuccessfulRepresentativeDataset", "[", "resultsAll", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.987721690895046*^9, 3.9877216909031563`*^9}},
 CellLabel->
  "In[2397]:=",ExpressionUUID->"839bca1c-4c76-4d7b-94f7-044870893ab7"],

Cell[BoxData[
 TagBox[
  TagBox[
   DynamicModuleBox[{TypeSystem`NestedGrid`PackagePrivate`$state$$ = <|
    "InitialData" -> {<|
       "Lattice" -> "A1^5", "SuccessIndex" -> 1, 
        "vAsForms" -> {{4}, {5}, {1, 2, 4}, {1, 2, 5}, {1, 3, 4}, {1, 3, 5}, {
          2, 3, 4}, {2, 3, 5}}, "OrbitSize" -> 20, "FixedModuliDim" -> 0, 
        "StabilizerGeneratorCount" -> 10, "MapsToPureKKQ" -> True, 
        "LiftReducesCorrectly" -> True, 
        "Metric" -> {{13, 11, 7, 3, 0}, {11, 10, 7, 3, 0}, {7, 7, 6, 3, 0}, {
         3, 3, 3, 2, 0}, {0, 0, 0, 0, 1}}, 
        "BField" -> {{0, 0, 0, 0, 0}, {0, 0, 1, 1, 0}, {0, -1, 0, 1, 0}, {
         0, -1, -1, 0, 0}, {0, 0, 0, 0, 0}}|>, <|
       "Lattice" -> "A1^5", "SuccessIndex" -> 2, 
        "vAsForms" -> {{1}, {2}, {3}, {4}, {5}, {1, 2, 3}, {1, 2, 4}, {1, 2, 
          5}, {1, 3, 4}, {1, 3, 5}, {1, 4, 5}, {2, 3, 4}, {2, 3, 5}, {2, 4, 
          5}, {3, 4, 5}, {1, 2, 3, 4, 5}}, "OrbitSize" -> 1, "FixedModuliDim" -> 
        0, "StabilizerGeneratorCount" -> 9, "MapsToPureKKQ" -> True, 
        "LiftReducesCorrectly" -> True, 
        "Metric" -> {{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0,
          0, 1, 0}, {0, 0, 0, 0, 1}}, 
        "BField" -> {{0, 1, 1, 1, 0}, {-1, 0, 1, 1, 0}, {-1, -1, 0, 1, 
         0}, {-1, -1, -1, 0, 0}, {0, 0, 0, 0, 0}}|>, <|
       "Lattice" -> "A1 A2^2", "SuccessIndex" -> 1, 
        "vAsForms" -> {{3}, {5}, {1, 2, 3}, {1, 2, 5}, {1, 3, 4}, {1, 4, 5}, {
          2, 3, 4}, {2, 4, 5}}, "OrbitSize" -> 54, "FixedModuliDim" -> 0, 
        "StabilizerGeneratorCount" -> 33, "MapsToPureKKQ" -> True, 
        "LiftReducesCorrectly" -> True, "Metric" -> {{7, 5, 
           Rational[3, 2], 0, 0}, {5, 4, 
           Rational[3, 2], 0, 0}, {
           Rational[3, 2], 
           Rational[3, 2], 1, 
           Rational[1, 2], 0}, {0, 0, 
           Rational[1, 2], 2, 
           Rational[-1, 2]}, {0, 0, 0, 
           Rational[-1, 2], 1}}, "BField" -> {{0, 0, 
           Rational[1, 2], 1, 0}, {0, 0, 
           Rational[3, 2], 2, 0}, {
           Rational[-1, 2], 
           Rational[-3, 2], 0, 
           Rational[3, 2], 0}, {-1, -2, 
           Rational[-3, 2], 0, 
           Rational[1, 2]}, {0, 0, 0, 
           Rational[-1, 2], 0}}|>, <|
       "Lattice" -> "A1 A2^2", "SuccessIndex" -> 2, 
        "vAsForms" -> {{3}, {5}, {1, 2, 3}, {1, 2, 5}, {1, 3, 4}, {1, 4, 5}, {
          2, 3, 4}, {2, 4, 5}, {3, 4, 5}, {1, 2, 3, 4, 5}}, "OrbitSize" -> 
        108, "FixedModuliDim" -> 0, "StabilizerGeneratorCount" -> 44, 
        "MapsToPureKKQ" -> True, "LiftReducesCorrectly" -> True, 
        "Metric" -> {{7, 5, 
           Rational[3, 2], 0, 0}, {5, 4, 
           Rational[3, 2], 0, 0}, {
           Rational[3, 2], 
           Rational[3, 2], 1, 
           Rational[1, 2], 0}, {0, 0, 
           Rational[1, 2], 2, 
           Rational[-1, 2]}, {0, 0, 0, 
           Rational[-1, 2], 1}}, "BField" -> {{0, 0, 
           Rational[1, 2], 2, 0}, {0, 0, 
           Rational[3, 2], 1, 0}, {
           Rational[-1, 2], 
           Rational[-3, 2], 0, 
           Rational[1, 2], 0}, {-2, -1, 
           Rational[-1, 2], 0, 
           Rational[1, 2]}, {0, 0, 0, 
           Rational[-1, 2], 0}}|>, <|
       "Lattice" -> "A1 A2^2", "SuccessIndex" -> 3, 
        "vAsForms" -> {{3}, {5}, {1, 2, 3}, {1, 2, 5}, {1, 3, 4}, {1, 4, 5}, {
          2, 3, 4}, {2, 3, 5}, {2, 4, 5}, {3, 4, 5}}, "OrbitSize" -> 54, 
        "FixedModuliDim" -> 0, "StabilizerGeneratorCount" -> 88, 
        "MapsToPureKKQ" -> True, "LiftReducesCorrectly" -> True, 
        "Metric" -> {{7, 5, 
           Rational[3, 2], 0, 0}, {5, 4, 
           Rational[3, 2], 0, 0}, {
           Rational[3, 2], 
           Rational[3, 2], 1, 
           Rational[1, 2], 0}, {0, 0, 
           Rational[1, 2], 2, 
           Rational[-1, 2]}, {0, 0, 0, 
           Rational[-1, 2], 1}}, "BField" -> {{0, 0, 
           Rational[3, 2], 2, 0}, {0, 0, 
           Rational[1, 2], 1, 0}, {
           Rational[-3, 2], 
           Rational[-1, 2], 0, 
           Rational[3, 2], 0}, {-2, -1, 
           Rational[-3, 2], 0, 
           Rational[1, 2]}, {0, 0, 0, 
           Rational[-1, 2], 0}}|>, <|
       "Lattice" -> "A1^2 A3", "SuccessIndex" -> 1, 
        "vAsForms" -> {{1, 3, 5}, {1, 4, 5}, {2, 3, 5}, {2, 4, 5}}, 
        "OrbitSize" -> 6, "FixedModuliDim" -> 0, "StabilizerGeneratorCount" -> 
        34, "MapsToPureKKQ" -> True, "LiftReducesCorrectly" -> True, 
        "Metric" -> {{6, 
           Rational[5, 2], 
           Rational[3, 2], 3, 1}, {
           Rational[5, 2], 4, 
           Rational[3, 2], 
           Rational[3, 2], 1}, {
           Rational[3, 2], 
           Rational[3, 2], 2, 
           Rational[1, 2], 1}, {3, 
           Rational[3, 2], 
           Rational[1, 2], 2, 0}, {1, 1, 1, 0, 1}}, "BField" -> {{0, 
           Rational[3, 2], 
           Rational[-1, 2], 0, 0}, {
           Rational[-3, 2], 0, 
           Rational[1, 2], 
           Rational[1, 2], 0}, {
           Rational[1, 2], 
           Rational[-1, 2], 0, 
           Rational[1, 2], 0}, {0, 
           Rational[-1, 2], 
           Rational[-1, 2], 0, 0}, {0, 0, 0, 0, 0}}|>, <|
       "Lattice" -> "A1^2 A3", "SuccessIndex" -> 2, 
        "vAsForms" -> {{5}, {1, 2, 5}, {1, 3, 5}, {1, 4, 5}, {2, 3, 5}, {2, 4,
           5}, {3, 4, 5}, {1, 2, 3, 4, 5}}, "OrbitSize" -> 9, 
        "FixedModuliDim" -> 0, "StabilizerGeneratorCount" -> 45, 
        "MapsToPureKKQ" -> True, "LiftReducesCorrectly" -> True, 
        "Metric" -> {{13, 11, 7, 
           Rational[7, 2], 
           Rational[1, 2]}, {11, 10, 7, 
           Rational[7, 2], 
           Rational[1, 2]}, {7, 7, 6, 
           Rational[7, 2], 
           Rational[1, 2]}, {
           Rational[7, 2], 
           Rational[7, 2], 
           Rational[7, 2], 3, 1}, {
           Rational[1, 2], 
           Rational[1, 2], 
           Rational[1, 2], 1, 1}}, "BField" -> {{0, 1, 1, 
           Rational[1, 2], 
           Rational[-3, 2]}, {-1, 0, 1, 
           Rational[1, 2], 
           Rational[-3, 2]}, {-1, -1, 0, 
           Rational[1, 2], 
           Rational[-3, 2]}, {
           Rational[-1, 2], 
           Rational[-1, 2], 
           Rational[-1, 2], 0, -1}, {
           Rational[3, 2], 
           Rational[3, 2], 
           Rational[3, 2], 1, 0}}|>, <|
       "Lattice" -> "A1^2 A3", "SuccessIndex" -> 3, 
        "vAsForms" -> {{2}, {5}, {1, 2, 3}, {1, 2, 4}, {1, 3, 5}, {1, 4, 5}, {
          2, 3, 4}, {2, 4, 5}, {3, 4, 5}, {1, 2, 3, 4, 5}}, "OrbitSize" -> 36,
         "FixedModuliDim" -> 0, "StabilizerGeneratorCount" -> 60, 
        "MapsToPureKKQ" -> True, "LiftReducesCorrectly" -> True, 
        "Metric" -> {{5, 3, 1, 1, 0}, {3, 2, 1, 1, 0}, {1, 1, 2, 1, 
           Rational[-1, 2]}, {1, 1, 1, 2, 
           Rational[1, 2]}, {0, 0, 
           Rational[-1, 2], 
           Rational[1, 2], 1}}, 
        "BField" -> {{0, 0, 0, 1, 0}, {0, 0, 1, 0, 0}, {0, -1, 0, 0, 
           Rational[-1, 2]}, {-1, 0, 0, 0, 
           Rational[-1, 2]}, {0, 0, 
           Rational[1, 2], 
           Rational[1, 2], 0}}|>, <|
       "Lattice" -> "A2 A3", "SuccessIndex" -> 1, 
        "vAsForms" -> {{2}, {5}, {1, 2, 3}, {1, 2, 4}, {1, 3, 5}, {1, 4, 5}, {
          2, 3, 4}, {2, 4, 5}, {3, 4, 5}, {1, 2, 3, 4, 5}}, "OrbitSize" -> 18,
         "FixedModuliDim" -> 0, "StabilizerGeneratorCount" -> 82, 
        "MapsToPureKKQ" -> True, "LiftReducesCorrectly" -> True, 
        "Metric" -> {{3, 
           Rational[3, 2], 0, 0, 0}, {
           Rational[3, 2], 1, 
           Rational[1, 2], 
           Rational[1, 2], 0}, {0, 
           Rational[1, 2], 2, 1, 
           Rational[-1, 2]}, {0, 
           Rational[1, 2], 1, 2, 
           Rational[1, 2]}, {0, 0, 
           Rational[-1, 2], 
           Rational[1, 2], 1}}, "BField" -> {{0, 
           Rational[1, 2], 1, 2, 0}, {
           Rational[-1, 2], 0, 
           Rational[3, 2], 
           Rational[1, 2], 0}, {-1, 
           Rational[-3, 2], 0, 0, 
           Rational[-1, 2]}, {-2, 
           Rational[-1, 2], 0, 0, 
           Rational[-1, 2]}, {0, 0, 
           Rational[1, 2], 
           Rational[1, 2], 0}}|>, <|
       "Lattice" -> "A2 A3", "SuccessIndex" -> 2, 
        "vAsForms" -> {{2}, {5}, {1, 2, 3}, {1, 2, 4}, {1, 3, 5}, {1, 4, 5}, {
          2, 3, 4}, {2, 3, 5}, {3, 4, 5}, {1, 2, 3, 4, 5}}, "OrbitSize" -> 18,
         "FixedModuliDim" -> 0, "StabilizerGeneratorCount" -> 73, 
        "MapsToPureKKQ" -> True, "LiftReducesCorrectly" -> True, 
        "Metric" -> {{3, 
           Rational[3, 2], 0, 0, 0}, {
           Rational[3, 2], 1, 
           Rational[1, 2], 
           Rational[1, 2], 0}, {0, 
           Rational[1, 2], 2, 1, 
           Rational[-1, 2]}, {0, 
           Rational[1, 2], 1, 2, 
           Rational[1, 2]}, {0, 0, 
           Rational[-1, 2], 
           Rational[1, 2], 1}}, "BField" -> {{0, 
           Rational[1, 2], 2, 1, 0}, {
           Rational[-1, 2], 0, 
           Rational[1, 2], 
           Rational[3, 2], 0}, {-2, 
           Rational[-1, 2], 0, 0, 
           Rational[-1, 2]}, {-1, 
           Rational[-3, 2], 0, 0, 
           Rational[-1, 2]}, {0, 0, 
           Rational[1, 2], 
           Rational[1, 2], 0}}|>, <|
       "Lattice" -> "A1 D4", "SuccessIndex" -> 1, 
        "vAsForms" -> {{1, 3, 5}, {2, 3, 5}}, "OrbitSize" -> 216, 
        "FixedModuliDim" -> 0, "StabilizerGeneratorCount" -> 253, 
        "MapsToPureKKQ" -> True, "LiftReducesCorrectly" -> True, 
        "Metric" -> {{9, 
           Rational[3, 2], 1, 
           Rational[11, 2], 
           Rational[3, 2]}, {
           Rational[3, 2], 1, 0, 
           Rational[3, 2], 0}, {1, 0, 2, 0, 1}, {
           Rational[11, 2], 
           Rational[3, 2], 0, 4, 
           Rational[1, 2]}, {
           Rational[3, 2], 0, 1, 
           Rational[1, 2], 1}}, "BField" -> {{0, 
           Rational[-1, 2], 2, 
           Rational[-3, 2], 
           Rational[3, 2]}, {
           Rational[1, 2], 0, 1, 
           Rational[-1, 2], 1}, {-2, -1, 0, -2, 0}, {
           Rational[3, 2], 
           Rational[1, 2], 2, 0, 
           Rational[3, 2]}, {
           Rational[-3, 2], -1, 0, 
           Rational[-3, 2], 0}}|>, <|
       "Lattice" -> "A1 D4", "SuccessIndex" -> 2, 
        "vAsForms" -> {{3}, {1, 2, 3}, {1, 3, 5}, {2, 3, 5}}, "OrbitSize" -> 
        9, "FixedModuliDim" -> 0, "StabilizerGeneratorCount" -> 38, 
        "MapsToPureKKQ" -> True, "LiftReducesCorrectly" -> True, 
        "Metric" -> {{9, 7, 
           Rational[7, 2], 3, 
           Rational[1, 2]}, {7, 6, 
           Rational[7, 2], 3, 
           Rational[1, 2]}, {
           Rational[7, 2], 
           Rational[7, 2], 3, 
           Rational[3, 2], 1}, {3, 3, 
           Rational[3, 2], 3, 
           Rational[-1, 2]}, {
           Rational[1, 2], 
           Rational[1, 2], 1, 
           Rational[-1, 2], 1}}, "BField" -> {{0, 1, 
           Rational[1, 2], 1, 
           Rational[-3, 2]}, {-1, 0, 
           Rational[1, 2], 2, 
           Rational[-3, 2]}, {
           Rational[-1, 2], 
           Rational[-1, 2], 0, 
           Rational[5, 2], -1}, {-1, -2, 
           Rational[-5, 2], 0, 
           Rational[-3, 2]}, {
           Rational[3, 2], 
           Rational[3, 2], 1, 
           Rational[3, 2], 0}}|>, <|
       "Lattice" -> "A5", "SuccessIndex" -> 1, 
        "vAsForms" -> {{1, 2, 4}, {1, 2, 5}, {2, 3, 4}, {2, 3, 5}, {2, 4, 
          5}, {1, 2, 3, 4, 5}}, "OrbitSize" -> 225, "FixedModuliDim" -> 0, 
        "StabilizerGeneratorCount" -> 465, "MapsToPureKKQ" -> True, 
        "LiftReducesCorrectly" -> True, "Metric" -> {{3, 3, 3, 1, 
           Rational[3, 2]}, {3, 4, 
           Rational[7, 2], 
           Rational[1, 2], 
           Rational[3, 2]}, {3, 
           Rational[7, 2], 4, 1, 
           Rational[3, 2]}, {1, 
           Rational[1, 2], 1, 1, 
           Rational[1, 2]}, {
           Rational[3, 2], 
           Rational[3, 2], 
           Rational[3, 2], 
           Rational[1, 2], 1}}, "BField" -> {{0, 1, 1, 0, 
           Rational[-1, 2]}, {-1, 0, 
           Rational[1, 2], 
           Rational[-1, 2], 
           Rational[-1, 2]}, {-1, 
           Rational[-1, 2], 0, -1, 
           Rational[-1, 2]}, {0, 
           Rational[1, 2], 1, 0, 
           Rational[1, 2]}, {
           Rational[1, 2], 
           Rational[1, 2], 
           Rational[1, 2], 
           Rational[-1, 2], 0}}|>, <|
       "Lattice" -> "D5", "SuccessIndex" -> 1, 
        "vAsForms" -> {{2, 3, 4}, {3, 4, 5}}, "OrbitSize" -> 75, 
        "FixedModuliDim" -> 0, "StabilizerGeneratorCount" -> 237, 
        "MapsToPureKKQ" -> True, "LiftReducesCorrectly" -> True, 
        "Metric" -> {{5, 4, 
           Rational[7, 2], 
           Rational[7, 2], 
           Rational[3, 2]}, {4, 7, 
           Rational[11, 2], 4, 
           Rational[5, 2]}, {
           Rational[7, 2], 
           Rational[11, 2], 5, 
           Rational[7, 2], 2}, {
           Rational[7, 2], 4, 
           Rational[7, 2], 3, 
           Rational[3, 2]}, {
           Rational[3, 2], 
           Rational[5, 2], 2, 
           Rational[3, 2], 1}}, "BField" -> {{0, 1, 
           Rational[3, 2], 
           Rational[-1, 2], 
           Rational[1, 2]}, {-1, 0, 
           Rational[3, 2], -1, 
           Rational[-1, 2]}, {
           Rational[-3, 2], 
           Rational[-3, 2], 0, 
           Rational[1, 2], 0}, {
           Rational[1, 2], 1, 
           Rational[-1, 2], 0, 
           Rational[1, 2]}, {
           Rational[-1, 2], 
           Rational[1, 2], 0, 
           Rational[-1, 2], 0}}|>, <|
       "Lattice" -> "D5", "SuccessIndex" -> 2, 
        "vAsForms" -> {{1, 2, 3}, {1, 3, 5}}, "OrbitSize" -> 60, 
        "FixedModuliDim" -> 0, "StabilizerGeneratorCount" -> 250, 
        "MapsToPureKKQ" -> True, "LiftReducesCorrectly" -> True, 
        "Metric" -> {{1, 
           Rational[3, 2], 
           Rational[3, 2], 
           Rational[3, 4], 
           Rational[1, 2]}, {
           Rational[3, 2], 3, 
           Rational[5, 2], 
           Rational[3, 4], 
           Rational[1, 2]}, {
           Rational[3, 2], 
           Rational[5, 2], 3, 
           Rational[3, 4], 
           Rational[1, 2]}, {
           Rational[3, 4], 
           Rational[3, 4], 
           Rational[3, 4], 1, 
           Rational[3, 4]}, {
           Rational[1, 2], 
           Rational[1, 2], 
           Rational[1, 2], 
           Rational[3, 4], 1}}, "BField" -> {{0, 
           Rational[1, 2], 
           Rational[3, 2], 
           Rational[-1, 4], 
           Rational[1, 2]}, {
           Rational[-1, 2], 0, 
           Rational[3, 2], 
           Rational[-5, 4], 
           Rational[1, 2]}, {
           Rational[-3, 2], 
           Rational[-3, 2], 0, 
           Rational[3, 4], 
           Rational[1, 2]}, {
           Rational[1, 4], 
           Rational[5, 4], 
           Rational[-3, 4], 0, 
           Rational[1, 4]}, {
           Rational[-1, 2], 
           Rational[-1, 2], 
           Rational[-1, 2], 
           Rational[-1, 4], 0}}|>}, "AllowEmbedding" -> True, "InitialShape" -> 
     TypeSystem`PackageScope`HeaderShape[<|{All, "Lattice"} -> 
        1, {All, "SuccessIndex"} -> 1, {All, "vAsForms"} -> 
        1, {All, "OrbitSize"} -> 1, {All, "FixedModuliDim"} -> 
        1, {All, "StabilizerGeneratorCount"} -> 1, {All, "MapsToPureKKQ"} -> 
        1, {All, "LiftReducesCorrectly"} -> 1, {All, "Metric"} -> 
        5, {All, "BField"} -> 5|>, 
       TypeSystem`PackageScope`Limited[
        TypeSystem`PackageScope`ColumnShape[
         TypeSystem`PackageScope`Limited[
          
          TypeSystem`PackageScope`RowShape[<|
           "Lattice" -> TypeSystem`PackageScope`AtomShape[78.4], 
            "SuccessIndex" -> TypeSystem`PackageScope`AtomShape[34], 
            "vAsForms" -> TypeSystem`PackageScope`Limited[
              TypeSystem`PackageScope`ColumnShape[
               TypeSystem`PackageScope`UnknownShape[False]], 5, 
              DirectedInfinity[1], {All, "vAsForms"}], "OrbitSize" -> 
            TypeSystem`PackageScope`AtomShape[34], "FixedModuliDim" -> 
            TypeSystem`PackageScope`AtomShape[34], "StabilizerGeneratorCount" -> 
            TypeSystem`PackageScope`AtomShape[34], "MapsToPureKKQ" -> 
            TypeSystem`PackageScope`AtomShape[36], "LiftReducesCorrectly" -> 
            TypeSystem`PackageScope`AtomShape[36], "Metric" -> 
            TypeSystem`PackageScope`Limited[
              TypeSystem`PackageScope`MatrixShape[5, 5], 5, 5, {
              All, "Metric", All}], "BField" -> 
            TypeSystem`PackageScope`Limited[
              TypeSystem`PackageScope`MatrixShape[5, 5], 5, 5, {
              All, "BField", All}]|>], 
          DirectedInfinity[1], 10, {All}]], 4, 
        DirectedInfinity[1], {}]], "InitialType" -> TypeSystem`Vector[
       TypeSystem`Struct[{
        "Lattice", "SuccessIndex", "vAsForms", "OrbitSize", "FixedModuliDim", 
         "StabilizerGeneratorCount", "MapsToPureKKQ", "LiftReducesCorrectly", 
         "Metric", "BField"}, {
         TypeSystem`Atom[String], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Vector[
          TypeSystem`Vector[
           TypeSystem`Atom[Integer], TypeSystem`AnyLength], 
          TypeSystem`AnyLength], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[TypeSystem`Boolean], 
         TypeSystem`Atom[TypeSystem`Boolean], 
         TypeSystem`Vector[
          TypeSystem`Vector[
           TypeSystem`Atom[Real], 5], 5], 
         TypeSystem`Vector[
          TypeSystem`Vector[
           TypeSystem`Atom[Real], 5], 5]}], 15], "Meta" -> <||>, "RowTarget" -> 
     20, "ColumnTarget" -> 10, "Shape" -> 
     TypeSystem`PackageScope`HeaderShape[<|{All, "Lattice"} -> 
        1, {All, "SuccessIndex"} -> 1, {All, "vAsForms"} -> 
        1, {All, "OrbitSize"} -> 1, {All, "FixedModuliDim"} -> 
        1, {All, "StabilizerGeneratorCount"} -> 1, {All, "MapsToPureKKQ"} -> 
        1, {All, "LiftReducesCorrectly"} -> 1, {All, "Metric"} -> 
        5, {All, "BField"} -> 5|>, 
       TypeSystem`PackageScope`Limited[
        TypeSystem`PackageScope`ColumnShape[
         TypeSystem`PackageScope`Limited[
          
          TypeSystem`PackageScope`RowShape[<|
           "Lattice" -> TypeSystem`PackageScope`AtomShape[78.4], 
            "SuccessIndex" -> TypeSystem`PackageScope`AtomShape[34], 
            "vAsForms" -> TypeSystem`PackageScope`Limited[
              TypeSystem`PackageScope`ColumnShape[
               TypeSystem`PackageScope`UnknownShape[False]], 5, 
              DirectedInfinity[1], {All, "vAsForms"}], "OrbitSize" -> 
            TypeSystem`PackageScope`AtomShape[34], "FixedModuliDim" -> 
            TypeSystem`PackageScope`AtomShape[34], "StabilizerGeneratorCount" -> 
            TypeSystem`PackageScope`AtomShape[34], "MapsToPureKKQ" -> 
            TypeSystem`PackageScope`AtomShape[36], "LiftReducesCorrectly" -> 
            TypeSystem`PackageScope`AtomShape[36], "Metric" -> 
            TypeSystem`PackageScope`Limited[
              TypeSystem`PackageScope`MatrixShape[5, 5], 5, 5, {
              All, "Metric", All}], "BField" -> 
            TypeSystem`PackageScope`Limited[
              TypeSystem`PackageScope`MatrixShape[5, 5], 5, 5, {
              All, "BField", All}]|>], 
          DirectedInfinity[1], 10, {All}]], 4, 
        DirectedInfinity[1], {}]], "Type" -> TypeSystem`Vector[
       TypeSystem`Struct[{
        "Lattice", "SuccessIndex", "vAsForms", "OrbitSize", "FixedModuliDim", 
         "StabilizerGeneratorCount", "MapsToPureKKQ", "LiftReducesCorrectly", 
         "Metric", "BField"}, {
         TypeSystem`Atom[String], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Vector[
          TypeSystem`Vector[
           TypeSystem`Atom[Integer], TypeSystem`AnyLength], 
          TypeSystem`AnyLength], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[TypeSystem`Boolean], 
         TypeSystem`Atom[TypeSystem`Boolean], 
         TypeSystem`Vector[
          TypeSystem`Vector[
           TypeSystem`Atom[Real], 5], 5], 
         TypeSystem`Vector[
          TypeSystem`Vector[
           TypeSystem`Atom[Real], 5], 5]}], 15], "Path" -> {}, 
     "DisplayedRowCount" -> 4, "DisplayedColumnCount" -> 10, "DataRowCount" -> 
     15, "DataColumnCount" -> 10, "SortPaths" -> {}, "SortDirections" -> {}, 
     "HiddenItemsMap" -> Null, "UpdateType" -> 1|>, 
    TypeSystem`NestedGrid`PackagePrivate`$outputID$$, 
    TypeSystem`NestedGrid`PackagePrivate`$path$$ = {}, 
    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$hPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$grid$$ = 
    DynamicModule[{
     TypeSystem`NestedGrid`PackagePrivate`renderedGrid = Deploy[
        Style[
         Grid[{{
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["Lattice", 
                  Style[
                  "Lattice", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{All, "Lattice"}, 
                   1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{All, "Lattice"}, 
                "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["SuccessIndex", 
                  Style[
                  "SuccessIndex", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{
                   All, "SuccessIndex"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{All, "SuccessIndex"}, 
                "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["vAsForms", 
                  Style[
                  "vAsForms", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{All, "vAsForms"},
                    1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{All, "vAsForms"}, 
                "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["OrbitSize", 
                  Style[
                  "OrbitSize", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{
                   All, "OrbitSize"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{All, "OrbitSize"}, 
                "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["FixedModuliDim", 
                  Style[
                  "FixedModuliDim", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{
                   All, "FixedModuliDim"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{
                All, "FixedModuliDim"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["StabilizerGeneratorCount", 
                  Style[
                  "StabilizerGeneratorCount", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{
                   All, "StabilizerGeneratorCount"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{
                All, "StabilizerGeneratorCount"}, "ColumnHeader", True], 
               "Mouse"], ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["MapsToPureKKQ", 
                  Style[
                  "MapsToPureKKQ", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{
                   All, "MapsToPureKKQ"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{All, "MapsToPureKKQ"},
                 "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["LiftReducesCorrectly", 
                  Style[
                  "LiftReducesCorrectly", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{
                   All, "LiftReducesCorrectly"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{
                All, "LiftReducesCorrectly"}, "ColumnHeader", True], "Mouse"],
               ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["Metric", 
                  Style[
                  "Metric", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{All, "Metric"}, 
                   1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{All, "Metric"}, 
                "ColumnHeader", False], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Center, Baseline}], SpanFromLeft, 
            SpanFromLeft, SpanFromLeft, SpanFromLeft, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["BField", 
                  Style[
                  "BField", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{All, "BField"}, 
                   1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{All, "BField"}, 
                "ColumnHeader", False], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Center, Baseline}], SpanFromLeft, 
            SpanFromLeft, SpanFromLeft, SpanFromLeft}, {
            Item[
             Pane[
              Annotation["A1^5", 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Lattice"]}, "Item", False], "Mouse"], 
              ImageSize -> {{78.4, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["SuccessIndex"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{4}, ShowStringCharacters -> False], 
                  Style[
                   Style[{4}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{1, 
                    Key["vAsForms"], 1}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["vAsForms"], 1}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], 
            Item[
             Pane[
              Annotation[
               RawBoxes["20"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["OrbitSize"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["FixedModuliDim"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["10"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["StabilizerGeneratorCount"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["MapsToPureKKQ"]}, "Item", False], "Mouse"], 
              ImageSize -> {{36, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["LiftReducesCorrectly"]}, "Item", False], "Mouse"], 
              ImageSize -> {{36, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["13"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 1, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["11"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 1, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["7"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 1, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 1, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 1, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 1, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 1, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 1, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 1, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 1, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{1, 
                    Key["vAsForms"], 2}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["vAsForms"], 2}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["11"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 2, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["10"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 2, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["7"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 2, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 2, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 2, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 2, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 2, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 2, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 2, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 2, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 2, 4}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 2, 4}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{1, 
                    Key["vAsForms"], 3}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["vAsForms"], 3}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["7"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 3, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["7"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 3, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["6"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 3, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 3, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 3, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 3, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 3, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 3, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 3, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 3, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 2, 5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 2, 5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{1, 
                    Key["vAsForms"], 4}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["vAsForms"], 4}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["3"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 4, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 4, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 4, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 4, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 4, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 4, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 4, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 4, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 4, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 4, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 3, 4}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 3, 4}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{1, 
                    Key["vAsForms"], 5}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["vAsForms"], 5}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 5, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 5, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 5, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 5, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["Metric"], 5, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 5, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 5, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 5, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 5, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["BField"], 5, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Superscript["8 total \:203a ", ""], 
                  Style[
                   Superscript["8 total \:203a ", ""], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{1, 
                    Key["vAsForms"]}, 2]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{1, 
                 Key["vAsForms"]}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}], BaseStyle -> {{
                RGBColor[
                0.5098039215686274, 0.5098039215686274, 0.5098039215686274], 
                8}, ContextMenu -> {
                 MenuItem["Show 1 More Row at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, 
                    1]& , {All, "vAsForms"}]], MenuEvaluator -> Automatic], 
                 MenuItem["Show 5 More Rows at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, 
                    5]& , {All, "vAsForms"}]], MenuEvaluator -> Automatic], 
                 Delimiter, 
                 MenuItem["Show 1 Fewer Row at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, -1]& \
, {All, "vAsForms"}]], MenuEvaluator -> Automatic], 
                 MenuItem["Show 5 Fewer Rows at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, -5]& \
, {All, "vAsForms"}]], MenuEvaluator -> Automatic]}}, 
             Alignment -> {Left, Baseline}, Background -> GrayLevel[0.98]], 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove}, {
            Item[
             Pane[
              Annotation["A1^5", 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Lattice"]}, "Item", False], "Mouse"], 
              ImageSize -> {{78.4, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["SuccessIndex"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{2, 
                    Key["vAsForms"], 1}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["vAsForms"], 1}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["OrbitSize"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["FixedModuliDim"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["9"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["StabilizerGeneratorCount"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["MapsToPureKKQ"]}, "Item", False], "Mouse"], 
              ImageSize -> {{36, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["LiftReducesCorrectly"]}, "Item", False], "Mouse"], 
              ImageSize -> {{36, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 1, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 1, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 1, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 1, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 1, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 1, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 1, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 1, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 1, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 1, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{2}, ShowStringCharacters -> False], 
                  Style[
                   Style[{2}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{2, 
                    Key["vAsForms"], 2}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["vAsForms"], 2}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 2, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 2, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 2, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 2, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 2, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 2, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 2, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 2, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 2, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 2, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{3}, ShowStringCharacters -> False], 
                  Style[
                   Style[{3}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{2, 
                    Key["vAsForms"], 3}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["vAsForms"], 3}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 3, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 3, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 3, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 3, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 3, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 3, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 3, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 3, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 3, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 3, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{4}, ShowStringCharacters -> False], 
                  Style[
                   Style[{4}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{2, 
                    Key["vAsForms"], 4}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["vAsForms"], 4}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 4, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 4, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 4, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 4, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 4, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 4, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 4, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 4, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 4, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 4, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{2, 
                    Key["vAsForms"], 5}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["vAsForms"], 5}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 5, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 5, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 5, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 5, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["Metric"], 5, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 5, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 5, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 5, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 5, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["BField"], 5, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Superscript["16 total \:203a ", ""], 
                  Style[
                   Superscript["16 total \:203a ", ""], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{2, 
                    Key["vAsForms"]}, 2]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{2, 
                 Key["vAsForms"]}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}], BaseStyle -> {{
                RGBColor[
                0.5098039215686274, 0.5098039215686274, 0.5098039215686274], 
                8}, ContextMenu -> {
                 MenuItem["Show 1 More Row at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, 
                    1]& , {All, "vAsForms"}]], MenuEvaluator -> Automatic], 
                 MenuItem["Show 5 More Rows at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, 
                    5]& , {All, "vAsForms"}]], MenuEvaluator -> Automatic], 
                 Delimiter, 
                 MenuItem["Show 1 Fewer Row at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, -1]& \
, {All, "vAsForms"}]], MenuEvaluator -> Automatic], 
                 MenuItem["Show 5 Fewer Rows at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, -5]& \
, {All, "vAsForms"}]], MenuEvaluator -> Automatic]}}, 
             Alignment -> {Left, Baseline}, Background -> GrayLevel[0.98]], 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove}, {
            Item[
             Pane[
              Annotation["A1 A2^2", 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Lattice"]}, "Item", False], "Mouse"], 
              ImageSize -> {{78.4, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["SuccessIndex"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{3}, ShowStringCharacters -> False], 
                  Style[
                   Style[{3}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{3, 
                    Key["vAsForms"], 1}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["vAsForms"], 1}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], 
            Item[
             Pane[
              Annotation[
               RawBoxes["54"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["OrbitSize"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["FixedModuliDim"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["33"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["StabilizerGeneratorCount"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["MapsToPureKKQ"]}, "Item", False], "Mouse"], 
              ImageSize -> {{36, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["LiftReducesCorrectly"]}, "Item", False], "Mouse"], 
              ImageSize -> {{36, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["7"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 1, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["5"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 1, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 1, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 1, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 1, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 1, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 1, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 1, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 1, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 1, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{3, 
                    Key["vAsForms"], 2}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["vAsForms"], 2}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["5"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 2, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["4"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 2, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 2, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 2, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 2, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 2, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 2, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 2, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 2, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 2, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 2, 3}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 2, 3}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{3, 
                    Key["vAsForms"], 3}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["vAsForms"], 3}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 3, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 3, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 3, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 3, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 3, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 3, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 3, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 3, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 3, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 3, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 2, 5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 2, 5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{3, 
                    Key["vAsForms"], 4}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["vAsForms"], 4}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 4, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 4, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 4, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 4, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 4, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 4, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 4, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 4, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 4, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 4, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 3, 4}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 3, 4}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{3, 
                    Key["vAsForms"], 5}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["vAsForms"], 5}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 5, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 5, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 5, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 5, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["Metric"], 5, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 5, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 5, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 5, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 5, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["BField"], 5, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Superscript["8 total \:203a ", ""], 
                  Style[
                   Superscript["8 total \:203a ", ""], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{3, 
                    Key["vAsForms"]}, 2]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{3, 
                 Key["vAsForms"]}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}], BaseStyle -> {{
                RGBColor[
                0.5098039215686274, 0.5098039215686274, 0.5098039215686274], 
                8}, ContextMenu -> {
                 MenuItem["Show 1 More Row at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, 
                    1]& , {All, "vAsForms"}]], MenuEvaluator -> Automatic], 
                 MenuItem["Show 5 More Rows at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, 
                    5]& , {All, "vAsForms"}]], MenuEvaluator -> Automatic], 
                 Delimiter, 
                 MenuItem["Show 1 Fewer Row at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, -1]& \
, {All, "vAsForms"}]], MenuEvaluator -> Automatic], 
                 MenuItem["Show 5 Fewer Rows at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, -5]& \
, {All, "vAsForms"}]], MenuEvaluator -> Automatic]}}, 
             Alignment -> {Left, Baseline}, Background -> GrayLevel[0.98]], 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove}, {
            Item[
             Pane[
              Annotation["A1 A2^2", 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Lattice"]}, "Item", False], "Mouse"], 
              ImageSize -> {{78.4, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["SuccessIndex"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{3}, ShowStringCharacters -> False], 
                  Style[
                   Style[{3}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{4, 
                    Key["vAsForms"], 1}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["vAsForms"], 1}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], 
            Item[
             Pane[
              Annotation[
               RawBoxes["108"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["OrbitSize"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["FixedModuliDim"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["44"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["StabilizerGeneratorCount"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["MapsToPureKKQ"]}, "Item", False], "Mouse"], 
              ImageSize -> {{36, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["LiftReducesCorrectly"]}, "Item", False], "Mouse"], 
              ImageSize -> {{36, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["7"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 1, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["5"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 1, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 1, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 1, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 1, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 1, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 1, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 1, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 1, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 1, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{4, 
                    Key["vAsForms"], 2}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["vAsForms"], 2}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["5"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 2, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["4"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 2, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 2, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 2, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 2, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 2, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 2, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 2, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 2, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 2, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 2, 3}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 2, 3}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{4, 
                    Key["vAsForms"], 3}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["vAsForms"], 3}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 3, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 3, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 3, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 3, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 3, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 3, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 3, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 3, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 3, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 3, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 2, 5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 2, 5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{4, 
                    Key["vAsForms"], 4}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["vAsForms"], 4}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 4, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 4, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 4, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 4, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 4, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 4, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 4, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 4, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 4, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 4, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 3, 4}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 3, 4}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{4, 
                    Key["vAsForms"], 5}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["vAsForms"], 5}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 5, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 5, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 5, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 5, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["Metric"], 5, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 5, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 5, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 5, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 5, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["BField"], 5, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Superscript["10 total \:203a ", ""], 
                  Style[
                   Superscript["10 total \:203a ", ""], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                   "edd8faec-ec25-4220-a9ca-c17f2184787b"]][{4, 
                    Key["vAsForms"]}, 2]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
               "edd8faec-ec25-4220-a9ca-c17f2184787b"][{4, 
                 Key["vAsForms"]}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}], BaseStyle -> {{
                RGBColor[
                0.5098039215686274, 0.5098039215686274, 0.5098039215686274], 
                8}, ContextMenu -> {
                 MenuItem["Show 1 More Row at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, 
                    1]& , {All, "vAsForms"}]], MenuEvaluator -> Automatic], 
                 MenuItem["Show 5 More Rows at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, 
                    5]& , {All, "vAsForms"}]], MenuEvaluator -> Automatic], 
                 Delimiter, 
                 MenuItem["Show 1 Fewer Row at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, -1]& \
, {All, "vAsForms"}]], MenuEvaluator -> Automatic], 
                 MenuItem["Show 5 Fewer Rows at This Level", 
                  KernelExecute[
                   
                   TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimitBy[#, -5]& \
, {All, "vAsForms"}]], MenuEvaluator -> Automatic]}}, 
             Alignment -> {Left, Baseline}, Background -> GrayLevel[0.98]], 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove}, {
            Item[
             Deploy[
              Pane[
               Row[{
                 Spacer[2], 
                 Style[
                  Row[{
                    Button[
                    MouseAppearance[
                    Mouseover[
                    Graphics[{{
                    EdgeForm[None], 
                    FaceForm[None], 
                    Rectangle[{0, 0}, {18, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}], 
                    Line[{{0, 5}, {8, 5}}]}, {5, 6.5}], 0, {9, 9}]}, 
                    ImageSize -> (1 -> 1), ImagePadding -> {{0, 1}, {1, 0}}, 
                    BaselinePosition -> Scaled[0.35], BaseStyle -> 
                    RGBColor[
                    0.5372549019607843, 0.5372549019607843, 
                    0.5372549019607843]], 
                    Graphics[{{
                    EdgeForm[
                    RGBColor[
                    0.27450980392156865`, 0.5411764705882353, 
                    0.796078431372549]], 
                    FaceForm[None], 
                    Rectangle[{0, 0}, {18, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    RGBColor[
                    0.27450980392156865`, 0.5411764705882353, 
                    0.796078431372549], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}], 
                    Line[{{0, 5}, {8, 5}}]}, {5, 6.5}], 0, {9, 9}]}, 
                    ImageSize -> (1 -> 1), ImagePadding -> {{0, 1}, {1, 0}}, 
                    BaselinePosition -> Scaled[0.35]]], "LinkHand"], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 
                    Clip[TypeSystem`NestedGrid`PackagePrivate`$vPos$$ - 4 
                    If[True, 15, 1], {1, 15 - -4 + 1}]; 
                    TypeSystem`NestedGrid`PackagePrivate`updateState[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"], True][
                    TypeSystem`NestedGrid`PackagePrivate`$path$$]], 
                    Appearance -> None], 
                    Button[
                    MouseAppearance[
                    Mouseover[
                    Graphics[{{
                    EdgeForm[None], 
                    FaceForm[None], 
                    Rectangle[{0, 0}, {18, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}]}, {5, 6.5}], 0, {9, 9}]}, 
                    ImageSize -> (1 -> 1), ImagePadding -> {{0, 1}, {1, 0}}, 
                    BaselinePosition -> Scaled[0.35], BaseStyle -> 
                    RGBColor[
                    0.5372549019607843, 0.5372549019607843, 
                    0.5372549019607843]], 
                    Graphics[{{
                    EdgeForm[
                    RGBColor[
                    0.27450980392156865`, 0.5411764705882353, 
                    0.796078431372549]], 
                    FaceForm[None], 
                    Rectangle[{0, 0}, {18, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    RGBColor[
                    0.27450980392156865`, 0.5411764705882353, 
                    0.796078431372549], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}]}, {5, 6.5}], 0, {9, 9}]}, 
                    ImageSize -> (1 -> 1), ImagePadding -> {{0, 1}, {1, 0}}, 
                    BaselinePosition -> Scaled[0.35]]], "LinkHand"], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 
                    Clip[TypeSystem`NestedGrid`PackagePrivate`$vPos$$ - 4 
                    If[False, 15, 1], {1, 15 - -4 + 1}]; 
                    TypeSystem`NestedGrid`PackagePrivate`updateState[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"], True][
                    TypeSystem`NestedGrid`PackagePrivate`$path$$]], 
                    Appearance -> None], " ", 
                    Style[
                    Mouseover[
                    Style[
                    Row[{"rows ", 1, "\[Dash]", 4, " of ", 
                    Style[15, FontWeight -> Bold]}], FontSize -> 
                    9.333333333333332, FontColor -> 
                    RGBColor[
                    0.5098039215686274, 0.5098039215686274, 
                    0.5098039215686274]], 
                    Style[
                    Row[{"rows ", 1, "\[Dash]", 4, " of ", 
                    Style[15, FontWeight -> Bold]}], FontSize -> 
                    9.333333333333332, FontColor -> 
                    RGBColor[
                    0.5098039215686274, 0.5098039215686274, 
                    0.5098039215686274]]], ContextMenu -> {
                    MenuItem["Hide", 
                    KernelExecute[
                    
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 1, {}]], 
                    MenuEvaluator -> Automatic], 
                    MenuItem["Show up to 10 Rows", 
                    KernelExecute[
                    
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 10, {}]],
                     MenuEvaluator -> Automatic], 
                    MenuItem["Show up to 30 Rows", 
                    KernelExecute[
                    
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 30, {}]],
                     MenuEvaluator -> Automatic], 
                    MenuItem["Show up to 100 Rows", 
                    KernelExecute[
                    
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 
                    100, {}]], MenuEvaluator -> Automatic], 
                    MenuItem["Show All", 
                    KernelExecute[
                    
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"}, "Rows", 
                    100000000, {}]], MenuEvaluator -> Automatic]}], " ", 
                    Button[
                    MouseAppearance[
                    Mouseover[
                    Graphics[{{
                    EdgeForm[None], 
                    FaceForm[None], 
                    Rectangle[{0, 0}, {18, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}]}, {5, 6.5}], 180 Degree, {
                    9, 9}]}, ImageSize -> (1 -> 1), 
                    ImagePadding -> {{0, 1}, {1, 0}}, BaselinePosition -> 
                    Scaled[0.35], BaseStyle -> 
                    RGBColor[
                    0.5372549019607843, 0.5372549019607843, 
                    0.5372549019607843]], 
                    Graphics[{{
                    EdgeForm[
                    RGBColor[
                    0.27450980392156865`, 0.5411764705882353, 
                    0.796078431372549]], 
                    FaceForm[None], 
                    Rectangle[{0, 0}, {18, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    RGBColor[
                    0.27450980392156865`, 0.5411764705882353, 
                    0.796078431372549], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}]}, {5, 6.5}], 180 Degree, {
                    9, 9}]}, ImageSize -> (1 -> 1), 
                    ImagePadding -> {{0, 1}, {1, 0}}, BaselinePosition -> 
                    Scaled[0.35]]], "LinkHand"], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 
                    Clip[TypeSystem`NestedGrid`PackagePrivate`$vPos$$ + 
                    4 If[False, 15, 1], {1, 15 - 4 + 1}]; 
                    TypeSystem`NestedGrid`PackagePrivate`updateState[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"], True][
                    TypeSystem`NestedGrid`PackagePrivate`$path$$]], 
                    Appearance -> None], 
                    Button[
                    MouseAppearance[
                    Mouseover[
                    Graphics[{{
                    EdgeForm[None], 
                    FaceForm[None], 
                    Rectangle[{0, 0}, {18, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}], 
                    Line[{{0, 5}, {8, 5}}]}, {5, 6.5}], 180 Degree, {9, 9}]}, 
                    ImageSize -> (1 -> 1), ImagePadding -> {{0, 1}, {1, 0}}, 
                    BaselinePosition -> Scaled[0.35], BaseStyle -> 
                    RGBColor[
                    0.5372549019607843, 0.5372549019607843, 
                    0.5372549019607843]], 
                    Graphics[{{
                    EdgeForm[
                    RGBColor[
                    0.27450980392156865`, 0.5411764705882353, 
                    0.796078431372549]], 
                    FaceForm[None], 
                    Rectangle[{0, 0}, {18, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    RGBColor[
                    0.27450980392156865`, 0.5411764705882353, 
                    0.796078431372549], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}], 
                    Line[{{0, 5}, {8, 5}}]}, {5, 6.5}], 180 Degree, {9, 9}]}, 
                    ImageSize -> (1 -> 1), ImagePadding -> {{0, 1}, {1, 0}}, 
                    BaselinePosition -> Scaled[0.35]]], "LinkHand"], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 
                    Clip[TypeSystem`NestedGrid`PackagePrivate`$vPos$$ + 
                    4 If[True, 15, 1], {1, 15 - 4 + 1}]; 
                    TypeSystem`NestedGrid`PackagePrivate`updateState[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"], True][
                    TypeSystem`NestedGrid`PackagePrivate`$path$$]], 
                    Appearance -> None]}], ContextMenu -> {}]}], 
               ImageMargins -> {{0, -1}, {-1, 1}}]], Background -> 
             RGBColor[
              0.9764705882352941, 0.9764705882352941, 0.9764705882352941], 
             Alignment -> {Left, Top}], SpanFromLeft, SpanFromLeft, 
            SpanFromLeft, SpanFromLeft, SpanFromLeft, SpanFromLeft, 
            SpanFromLeft, SpanFromLeft, SpanFromLeft, SpanFromLeft, 
            SpanFromLeft, SpanFromLeft, SpanFromLeft, SpanFromLeft, 
            SpanFromLeft, SpanFromLeft, SpanFromLeft}}, 
          BaseStyle -> {
           ContextMenu -> 
            Dynamic[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
              Which[TypeSystem`NestedGrid`PackagePrivate`$lastOutputID =!= 
                "edd8faec-ec25-4220-a9ca-c17f2184787b", {}, 
                TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger === 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu, True, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger = 
                 TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu = 
                 Block[{TypeSystem`NestedGrid`PackagePrivate`$globalScrollPos = \
{TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$}}, 
                   
                   With[{TypeSystem`NestedGrid`PackagePrivate`lastPath$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$\
lastPathIsLeafHeader, TypeSystem`NestedGrid`PackagePrivate`headerHidden$ = And[
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    Alternatives["RowHeader", "ColumnHeader"]], 
                    TypeSystem`NestedGrid`PackagePrivate`headerHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]], 
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`allHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`anyHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`anyHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ = 
                    TypeSystem`NestedGrid`PackagePrivate`columnSortDirection[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortPaths"], 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortDirections"]], 
                    TypeSystem`NestedGrid`PackagePrivate`haveData$ = Not[
                    FailureQ[
                    TypeSystem`NestedGrid`PackagePrivate`datasetInitialData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]]], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$ = Not[
                    FreeQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, Keys]]}, 
                    Join[{
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    Not[TypeSystem`NestedGrid`PackagePrivate`anyHidden$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$], 
                    Nothing, 
                    MenuItem[
                    "Show " <> 
                    Which[TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "remove"]], MenuEvaluator -> Automatic]], 
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    TypeSystem`NestedGrid`PackagePrivate`pathEmptyQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$, 
                    And[
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$, 
                    TypeSystem`NestedGrid`PackagePrivate`headerHidden$]], 
                    Nothing, 
                    MenuItem[
                    "Hide " <> 
                    Which[TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, "add"]], 
                    MenuEvaluator -> Automatic]], Delimiter}, 
                    If[
                    And[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`lastPathType$, 
                    Alternatives["ColumnHeader", "KeyDummy"]], 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
                    Not[TypeSystem`NestedGrid`PackagePrivate`allHidden$]], {
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Ascending", 
                    MenuItem["Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Ascending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Descending", 
                    MenuItem["Reverse Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Descending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    None, 
                    MenuItem["Unsort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    "edd8faec-ec25-4220-a9ca-c17f2184787b"][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, None]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter}, {}], {
                    MenuItem["Copy Position to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Copy Data to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter, 
                    MenuItem["Paste Position in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Paste Data in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], Nothing]}]]]]], FontFamily -> 
            "Source Sans Pro", FontSize -> 14, FontWeight -> Plain}, Dividers -> 
          All, FrameStyle -> GrayLevel[0.7490196078431373], 
          Spacings -> {0, 0}, Alignment -> Left, 
          BaseStyle -> {
           FontFamily -> "Source Sans Pro", FontSize -> 14, FontWeight -> 
            Plain}], LineBreakWithin -> False, ContextMenu -> {}, NumberMarks -> 
         False, ShowAutoStyles -> False]], 
      TypeSystem`NestedGrid`PackagePrivate`initialQ = True}, 
     Dynamic[
      TypeSystem`NestedGrid`PackagePrivate`setupViewPath[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, If[
         Not[TypeSystem`NestedGrid`PackagePrivate`initialQ], 
         Module[{
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = $Failed, 
           TypeSystem`NestedGrid`PackagePrivate`tmpData$ = 
           TypeSystem`NestedGrid`PackagePrivate`datasetData[
            TypeSystem`NestedGrid`PackagePrivate`$state$$]}, 
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = If[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpData$], 
             TypeSystem`NestedGrid`PackagePrivate`renderedGrid, 
             TypeSystem`NestedGrid`PackagePrivate`renderGrid[
             TypeSystem`NestedGrid`PackagePrivate`$state$$, 
              TypeSystem`NestedGrid`PackagePrivate`$path$$, 
              TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
              "edd8faec-ec25-4220-a9ca-c17f2184787b"][
             TypeSystem`NestedGrid`PackagePrivate`tmpData$]]; If[
            Not[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]], 
            TypeSystem`NestedGrid`PackagePrivate`renderedGrid = 
            TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]; Null]]; 
       TypeSystem`NestedGrid`PackagePrivate`initialQ = False; 
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$; 
       TypeSystem`NestedGrid`PackagePrivate`$hPos$$; If[
         FailureQ[TypeSystem`NestedGrid`PackagePrivate`renderedGrid], 
         TypeSystem`SparseGrid[
          TypeSystem`H["(data no longer present)"]], 
         TypeSystem`NestedGrid`PackagePrivate`renderedGrid]], 
      TrackedSymbols :> {
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$}], 
     DynamicModuleValues :> {}], 
    TypeSystem`NestedGrid`PackagePrivate`$topBar$$ = Dynamic[
     TypeSystem`NestedGrid`PackagePrivate`makeFramedBar[
      TypeSystem`PackageScope`SubViewPathbar[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, 
       TypeSystem`NestedGrid`PackagePrivate`updateState[
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$path$$, 
        TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
        TypeSystem`NestedGrid`PackagePrivate`localHold[
        TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]]], 
     TrackedSymbols :> {TypeSystem`NestedGrid`PackagePrivate`$path$$}], 
    TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$ = Style[
     Framed[
      Dynamic[
       Replace[
       TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$, {
        TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
           TypeSystem`NestedGrid`PackagePrivate`localHold[
           TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][Null, 
           Blank[]] -> "", TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
           TypeSystem`NestedGrid`PackagePrivate`localHold[
           TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
           Pattern[TypeSystem`NestedGrid`PackagePrivate`path$, 
            Blank[]], 
           Pattern[TypeSystem`NestedGrid`PackagePrivate`pathType$, 
            Blank[]], 
           Pattern[TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
            Blank[]]] :> (
          Increment[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger]; 
          TypeSystem`NestedGrid`PackagePrivate`$lastPath = 
           TypeSystem`NestedGrid`PackagePrivate`path$; 
          TypeSystem`NestedGrid`PackagePrivate`$lastPathType = 
           TypeSystem`NestedGrid`PackagePrivate`pathType$; 
          TypeSystem`NestedGrid`PackagePrivate`$lastPathIsLeafHeader = 
           TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$; 
          TypeSystem`NestedGrid`PackagePrivate`$lastOutputID = 
           TypeSystem`NestedGrid`PackagePrivate`localHold[
            TypeSystem`NestedGrid`PackagePrivate`$outputID$$]; 
          TypeSystem`NestedGrid`PackagePrivate`makePathTrail[
           TypeSystem`NestedGrid`PackagePrivate`path$, 
            TypeSystem`NestedGrid`PackagePrivate`makePathElements]), Null :> 
         Spacer[10], Blank[] :> Spacer[10]}], 
       TrackedSymbols :> {
        TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$}], FrameStyle -> 
      None, ImageMargins -> 0, FrameMargins -> 0, Alignment -> Top, 
      ImageSize -> {Automatic, 15}], FontSize -> 1], 
    TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = Null}, 
    DynamicWrapperBox[
     DynamicBox[ToBoxes[
       Dataset`DatasetContent[
       2, "Path" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$path$$], 
        "Grid" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$grid$$], "State" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$state$$], "VPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$vPos$$], "HPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$hPos$$], "TopBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$topBar$$], "BottomBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$], "OutputID" -> 
        Hold[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]], StandardForm],
      ImageSizeCache->{1239., {340.634033203125, 346.365966796875}},
      TrackedSymbols:>{
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$}], 
     TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = 
     MouseAnnotation[],
     ImageSizeCache->{1239., {340.634033203125, 346.365966796875}}],
    BaseStyle->{LineBreakWithin -> False},
    DynamicModuleValues:>{},
    Initialization:>(TypeSystem`NestedGrid`PackagePrivate`$outputID$$ = 
     CreateUUID[]),
    UnsavedVariables:>{TypeSystem`NestedGrid`PackagePrivate`$outputID$$}],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Dataset`InterpretDataset[1],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.987721691606688*^9},
 CellLabel->
  "Out[2398]=",ExpressionUUID->"f2667d92-067d-49ab-af55-9a9951bf61cd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Test: Q12", "Subsection",
 CellChangeTimes->{{3.987769550343101*^9, 
  3.987769554393444*^9}},ExpressionUUID->"9efffaaf-9e29-44df-9eab-\
46ec30a8d412"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"testQ12A13", "=", 
    RowBox[{"AnalyzeQuasiADELattice", "[", 
     RowBox[{"\"\<Q12 + A1^3\>\"", ",", 
      RowBox[{"quasiADE3Data", "[", "\"\<Q12 + A1^3\>\"", "]"}], ",", 
      "chargeChirality"}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"testQ12A13", "[", "\"\<PossibleQ\>\"", "]"}], "\n", 
 RowBox[{"testQ12A13", "[", "\"\<SuccessfulRepresentativeCount\>\"", 
  "]"}], "\n", 
 RowBox[{"testQ12A13", "[", "\"\<FixedModuliSpectrum\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.987769560481813*^9, 3.987769560487455*^9}},
 CellLabel->
  "In[2567]:=",ExpressionUUID->"5784e0f7-1da0-4f26-8516-9d18a8753d06"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"Q12 + A1^3\"\>"}],
  SequenceForm["Analyzing ", "Q12 + A1^3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877695612324867`*^9},
 CellLabel->
  "During evaluation of \
In[2567]:=",ExpressionUUID->"33448cfb-e99b-470d-8fa4-2bbd443bc0e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  ADE |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm["  ADE |Aut(L) det=1| = ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769561923175*^9},
 CellLabel->
  "During evaluation of \
In[2567]:=",ExpressionUUID->"4a3d3baf-5ed4-467d-b7d5-d99b9448ff7e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  ADE |Aut_D(L) det=1| = \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["  ADE |Aut_D(L) det=1| = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769561925961*^9},
 CellLabel->
  "During evaluation of \
In[2567]:=",ExpressionUUID->"8bcec3d0-d7d7-4a3b-8a4d-c76d036c6b87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  generator count = \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["  generator count = ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877695619281683`*^9},
 CellLabel->
  "During evaluation of \
In[2567]:=",ExpressionUUID->"cec6fb60-3fea-4866-a3ff-a82265488d08"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure spinors in \"\>", "\[InvisibleSpace]", "\<\"Odd\"\>", 
   "\[InvisibleSpace]", "\<\" chirality = \"\>", "\[InvisibleSpace]", "2295"}],
  SequenceForm["  pure spinors in ", "Odd", " chirality = ", 2295],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769563757998*^9},
 CellLabel->
  "During evaluation of \
In[2567]:=",ExpressionUUID->"9700d5de-458b-473f-a719-d6072e611c65"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "56"}],
  
  SequenceForm["  pure-spinor orbit count = ", 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769669642071*^9},
 CellLabel->
  "During evaluation of \
In[2567]:=",ExpressionUUID->"70906d47-ac7b-407b-9ec0-b4295b4847b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"0", "\[Rule]", "1"}], ",", 
     RowBox[{"1", "\[Rule]", "3"}], ",", 
     RowBox[{"2", "\[Rule]", "3"}], ",", 
     RowBox[{"3", "\[Rule]", "15"}], ",", 
     RowBox[{"4", "\[Rule]", "11"}], ",", 
     RowBox[{"5", "\[Rule]", "9"}], ",", 
     RowBox[{"6", "\[Rule]", "12"}], ",", 
     RowBox[{"7", "\[Rule]", "2"}]}], "\[RightAssociation]"}]}],
  SequenceForm[
  "  fixed-moduli spectrum = ", <|
   0 -> 1, 1 -> 3, 2 -> 3, 3 -> 15, 4 -> 11, 5 -> 9, 6 -> 12, 7 -> 2|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769669644848*^9},
 CellLabel->
  "During evaluation of \
In[2567]:=",ExpressionUUID->"4c9578a5-79ec-4cbf-ad16-e911e3e767af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["  min fixed moduli = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877696696468477`*^9},
 CellLabel->
  "During evaluation of \
In[2567]:=",ExpressionUUID->"75aa5814-dc7e-4014-adfb-60d8f9b35f14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "1"}],
  SequenceForm["  successful representatives = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769669648921*^9},
 CellLabel->
  "During evaluation of \
In[2567]:=",ExpressionUUID->"15a0de74-26e7-4dac-b69a-19754f0fafc3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["  possible = ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769669651103*^9},
 CellLabel->
  "During evaluation of \
In[2567]:=",ExpressionUUID->"cfd58e99-b756-4a4f-9d31-aeed4cf820e9"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.987769669653282*^9},
 CellLabel->
  "Out[2568]=",ExpressionUUID->"ff855596-d75d-4f29-813e-b2cd13f43bcb"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.987769669656345*^9},
 CellLabel->
  "Out[2569]=",ExpressionUUID->"6c286ccc-7827-4431-b0b8-4458d04f8fed"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"0", "\[Rule]", "1"}], ",", 
   RowBox[{"1", "\[Rule]", "3"}], ",", 
   RowBox[{"2", "\[Rule]", "3"}], ",", 
   RowBox[{"3", "\[Rule]", "15"}], ",", 
   RowBox[{"4", "\[Rule]", "11"}], ",", 
   RowBox[{"5", "\[Rule]", "9"}], ",", 
   RowBox[{"6", "\[Rule]", "12"}], ",", 
   RowBox[{"7", "\[Rule]", "2"}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.987769669658366*^9},
 CellLabel->
  "Out[2570]=",ExpressionUUID->"afffa5a9-c1b1-4a24-8141-bf372edafaab"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scan of all Q12 + ADE", "Subsection",
 CellChangeTimes->{{3.987769745783001*^9, 
  3.98776975057782*^9}},ExpressionUUID->"60472d87-edce-453a-9df5-\
221f1edccda0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"quasiRun", "=", 
    RowBox[{"RunQuasiADEWithProgress", "[", 
     RowBox[{"quasiADE3Data", ",", "chargeChirality"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"quasiResultsAll", "=", 
   RowBox[{"quasiRun", "[", "\"\<Results\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987769755287877*^9, 3.987769755292426*^9}, {
  3.987769810275478*^9, 3.987769812234033*^9}},
 CellLabel->
  "In[2736]:=",ExpressionUUID->"ed4d82ad-848a-4c34-a309-4d6c3811254c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"Q12 + A1^3\"\>", 
   "\[InvisibleSpace]", "\<\"  (\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"/\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "Q12 + A1^3", "  (", 1, 
   "/", 3, ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.987769756052146*^9, {3.9877698466937447`*^9, 3.9877698525184317`*^9}},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"b026678f-9133-4073-9e91-f4d67da990db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"Q12 + A1^3\"\>"}],
  SequenceForm["Analyzing ", "Q12 + A1^3"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.987769756052146*^9, {3.9877698466937447`*^9, 3.9877698525210257`*^9}},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"607130b8-5c40-49c4-865f-af8d1bc5279b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  ADE |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm["  ADE |Aut(L) det=1| = ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.987769756052146*^9, {3.9877698466937447`*^9, 3.987769853199308*^9}},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"31709c5f-f9d4-43b6-868d-c08de5e3a4f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  ADE |Aut_D(L) det=1| = \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["  ADE |Aut_D(L) det=1| = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.987769756052146*^9, {3.9877698466937447`*^9, 3.9877698532018414`*^9}},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"a669ed63-67ed-4c7d-a97f-a0334618523b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  generator count = \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["  generator count = ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.987769756052146*^9, {3.9877698466937447`*^9, 3.98776985320406*^9}},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"1a7abc22-4d60-481e-93d9-c675e62dc3ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure spinors in \"\>", "\[InvisibleSpace]", "\<\"Odd\"\>", 
   "\[InvisibleSpace]", "\<\" chirality = \"\>", "\[InvisibleSpace]", "2295"}],
  SequenceForm["  pure spinors in ", "Odd", " chirality = ", 2295],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.987769756052146*^9, {3.9877698466937447`*^9, 3.987769853206321*^9}},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"8eed4d94-08f7-415e-95b2-11bf4958de36"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "56"}],
  
  SequenceForm["  pure-spinor orbit count = ", 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.9877699593407707`*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"a1b338f8-5337-44d8-89b6-4c3b499e81a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"0", "\[Rule]", "1"}], ",", 
     RowBox[{"1", "\[Rule]", "3"}], ",", 
     RowBox[{"2", "\[Rule]", "3"}], ",", 
     RowBox[{"3", "\[Rule]", "15"}], ",", 
     RowBox[{"4", "\[Rule]", "11"}], ",", 
     RowBox[{"5", "\[Rule]", "9"}], ",", 
     RowBox[{"6", "\[Rule]", "12"}], ",", 
     RowBox[{"7", "\[Rule]", "2"}]}], "\[RightAssociation]"}]}],
  SequenceForm[
  "  fixed-moduli spectrum = ", <|
   0 -> 1, 1 -> 3, 2 -> 3, 3 -> 15, 4 -> 11, 5 -> 9, 6 -> 12, 7 -> 2|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.9877699593434277`*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"ec2a2139-b3f9-4b85-a92e-06117654fb92"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["  min fixed moduli = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.987769959345502*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"dcb8d6ad-397e-4584-a005-7462ad662bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "1"}],
  SequenceForm["  successful representatives = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.987769959347374*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"e4afa441-d94f-4e22-a8ac-0ee424b9d04e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["  possible = ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.987769959349265*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"fa17ffe0-59fb-465b-bd9e-2dca79303cf0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"Q12 + A1^3\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"106.82\"\>",
      ShowStringCharacters->False],
     106.823288,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "1",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "Q12 + A1^3", " in ", 
   NumberForm[106.823288, {8, 2}], " seconds.  ", "Successful reps: ", 1, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.987769959351389*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"b5d1bd56-1ca7-4ca3-b4d0-53538b63fb34"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"Q12 + A1 A2\"\>", 
   "\[InvisibleSpace]", "\<\"  (\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"/\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "Q12 + A1 A2", "  (", 2, 
   "/", 3, ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.987769959353921*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"2852876d-b4da-4b3f-b8fd-74ef4532bd86"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"Q12 + A1 A2\"\>"}],
  SequenceForm["Analyzing ", "Q12 + A1 A2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.98776995935611*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"debe40b3-dd17-4a8f-9c47-093751e0a06b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  ADE |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["  ADE |Aut(L) det=1| = ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.98776995999844*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"e9044f69-1033-4c7b-8c1a-62e332af35e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  ADE |Aut_D(L) det=1| = \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["  ADE |Aut_D(L) det=1| = ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.987769960000725*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"4d13badf-b996-4fa6-90fa-596459fd22da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  generator count = \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["  generator count = ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.987769960002746*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"57fb7228-af35-4312-96bc-c871d0bace8d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure spinors in \"\>", "\[InvisibleSpace]", "\<\"Odd\"\>", 
   "\[InvisibleSpace]", "\<\" chirality = \"\>", "\[InvisibleSpace]", "2295"}],
  SequenceForm["  pure spinors in ", "Odd", " chirality = ", 2295],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.9877699600048122`*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"c3faf8c5-1d6d-46ef-8365-20e23be8dd07"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "29"}],
  
  SequenceForm["  pure-spinor orbit count = ", 29],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.987770050931809*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"6d39d833-2b46-4ab1-8a26-d917165c41a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"1", "\[Rule]", "1"}], ",", 
     RowBox[{"2", "\[Rule]", "1"}], ",", 
     RowBox[{"3", "\[Rule]", "3"}], ",", 
     RowBox[{"4", "\[Rule]", "5"}], ",", 
     RowBox[{"5", "\[Rule]", "5"}], ",", 
     RowBox[{"6", "\[Rule]", "5"}], ",", 
     RowBox[{"7", "\[Rule]", "6"}], ",", 
     RowBox[{"9", "\[Rule]", "3"}]}], "\[RightAssociation]"}]}],
  SequenceForm[
  "  fixed-moduli spectrum = ", <|
   1 -> 1, 2 -> 1, 3 -> 3, 4 -> 5, 5 -> 5, 6 -> 5, 7 -> 6, 9 -> 3|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.9877700509344597`*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"07da0055-4346-44b7-b7a1-74f51d69246e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["  min fixed moduli = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.9877700509368563`*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"967a82c9-54ff-4480-81dd-05658825dd1e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["  successful representatives = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.987770050939168*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"a4ac74d4-cfee-4c46-98d9-62fa81bfa4d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm["  possible = ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.9877700509417667`*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"8000ba06-d8dc-493e-9d39-be0c8b623ea3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"Q12 + A1 A2\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"91.59\"\>",
      ShowStringCharacters->False],
     91.59132,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "0",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "Q12 + A1 A2", " in ", 
   NumberForm[91.59132, {8, 2}], " seconds.  ", "Successful reps: ", 0, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.987770050944499*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"549ea403-b7f4-478f-be01-1a90bdf566f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"Q12 + A3\"\>", 
   "\[InvisibleSpace]", "\<\"  (\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"/\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "Q12 + A3", "  (", 3, 
   "/", 3, ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.9877700509469023`*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"63f8dbe5-6c61-4163-8047-285885af96ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"Q12 + A3\"\>"}],
  SequenceForm["Analyzing ", "Q12 + A3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.987770050949441*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"dbea5d59-8d82-4189-8594-ba4d4eae5005"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  ADE |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm["  ADE |Aut(L) det=1| = ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.987770051616023*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"e3dff94b-18d4-490e-a20b-fb7478f41cc5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  ADE |Aut_D(L) det=1| = \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["  ADE |Aut_D(L) det=1| = ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.987770051618387*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"cb465785-5cee-4fa8-8996-8fcc4379b557"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  generator count = \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["  generator count = ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.9877700516203823`*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"1799a502-5b6c-466b-a382-e16ed49d35d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure spinors in \"\>", "\[InvisibleSpace]", "\<\"Odd\"\>", 
   "\[InvisibleSpace]", "\<\" chirality = \"\>", "\[InvisibleSpace]", "2295"}],
  SequenceForm["  pure spinors in ", "Odd", " chirality = ", 2295],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.987770051622361*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"458ce96d-d59e-4ca8-8def-3a87a5f31561"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "18"}],
  
  SequenceForm["  pure-spinor orbit count = ", 18],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.987770162047274*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"d3664e6a-6df7-449a-bbaa-cdb52cdc67b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"0", "\[Rule]", "1"}], ",", 
     RowBox[{"1", "\[Rule]", "1"}], ",", 
     RowBox[{"2", "\[Rule]", "4"}], ",", 
     RowBox[{"3", "\[Rule]", "4"}], ",", 
     RowBox[{"4", "\[Rule]", "2"}], ",", 
     RowBox[{"5", "\[Rule]", "4"}], ",", 
     RowBox[{"7", "\[Rule]", "2"}]}], "\[RightAssociation]"}]}],
  SequenceForm[
  "  fixed-moduli spectrum = ", <|
   0 -> 1, 1 -> 1, 2 -> 4, 3 -> 4, 4 -> 2, 5 -> 4, 7 -> 2|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.98777016204953*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"61c2de00-d16d-47b4-8329-5f14332ac66d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["  min fixed moduli = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.987770162051557*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"6ad6aaea-a5f5-40dd-95e8-7066fb3b1b5f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "1"}],
  SequenceForm["  successful representatives = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.987770162053474*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"1c5a03c3-ac6c-4795-bbcf-6a582029f663"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["  possible = ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.9877701620554237`*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"5dc18646-25c0-42a0-aa0c-1627e6d56827"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"Q12 + A3\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"111.12\"\>",
      ShowStringCharacters->False],
     111.115581,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "1",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "Q12 + A3", " in ", 
   NumberForm[111.115581, {8, 2}], " seconds.  ", "Successful reps: ", 1, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.987769756052146*^9, 3.9877698466937447`*^9, 
  3.9877701620573997`*^9},
 CellLabel->
  "During evaluation of \
In[2736]:=",ExpressionUUID->"a60035f8-4b52-49fc-b858-a161c3f21d88"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QuasiSuccessfulRepresentativeDataset", "[", "quasiResultsAll", 
  "]"}]], "Input",
 CellLabel->
  "In[2741]:=",ExpressionUUID->"2b31ea98-5ae4-476b-b4ff-804030ebe237"],

Cell[BoxData[
 TagBox[
  TagBox[
   DynamicModuleBox[{TypeSystem`NestedGrid`PackagePrivate`$state$$ = <|
    "InitialData" -> {<|
       "Point" -> "Q12 + A1^3", "SuccessIndex" -> 1, 
        "vAsForms" -> {{3}, {4}, {5}, {1, 2, 3}, {1, 2, 4}, {1, 2, 5}, {3, 4, 
          5}, {1, 2, 3, 4, 5}}, "OrbitSize" -> 1, "FixedModuliDim" -> 0, 
        "StabilizerGeneratorCount" -> 7, "MapsToPureKKQ" -> True, 
        "LiftReducesCorrectly" -> True, 
        "Metric" -> {{
          Rational[1, 3] (3 + 8 3^Rational[1, 2]), 1 + 2 3^Rational[1, 2], 
           Rational[1, 3] (3 + 2 3^Rational[1, 2]), 0, 0}, {
          1 + 2 3^Rational[1, 2], 1 + 2 3^Rational[1, 2], 1 + 
           3^Rational[1, 2], 0, 0}, {
          Rational[1, 3] (3 + 2 3^Rational[1, 2]), 1 + 3^Rational[1, 2], 
           Rational[1, 3] (3 + 2 3^Rational[1, 2]), 0, 0}, {0, 0, 0, 1, 0}, {
          0, 0, 0, 0, 1}}, 
        "BField" -> {{0, 0, 0, 1, 0}, {0, 0, 1, 1, 0}, {0, -1, 0, 1, 
         0}, {-1, -1, -1, 0, 0}, {0, 0, 0, 0, 0}}|>, <|
       "Point" -> "Q12 + A3", "SuccessIndex" -> 1, 
        "vAsForms" -> {{5}, {1, 2, 5}, {3, 4, 5}, {1, 2, 3, 4, 5}}, 
        "OrbitSize" -> 3, "FixedModuliDim" -> 0, "StabilizerGeneratorCount" -> 
        16, "MapsToPureKKQ" -> True, "LiftReducesCorrectly" -> True, 
        "Metric" -> {{
          Rational[1, 3] (15 + 8 3^Rational[1, 2]), 5 + 2 3^Rational[1, 2], 
           Rational[1, 3] (15 + 2 3^Rational[1, 2]), 
           Rational[7, 2], 
           Rational[1, 2]}, {
          5 + 2 3^Rational[1, 2], 5 + 2 3^Rational[1, 2], 5 + 
           3^Rational[1, 2], 
           Rational[7, 2], 
           Rational[1, 2]}, {
          Rational[1, 3] (15 + 2 3^Rational[1, 2]), 5 + 3^Rational[1, 2], 
           Rational[1, 3] (15 + 2 3^Rational[1, 2]), 
           Rational[7, 2], 
           Rational[1, 2]}, {
           Rational[7, 2], 
           Rational[7, 2], 
           Rational[7, 2], 3, 1}, {
           Rational[1, 2], 
           Rational[1, 2], 
           Rational[1, 2], 1, 1}}, "BField" -> {{0, 0, 0, 
           Rational[1, 2], 
           Rational[-3, 2]}, {0, 0, 1, 
           Rational[1, 2], 
           Rational[-3, 2]}, {0, -1, 0, 
           Rational[1, 2], 
           Rational[-3, 2]}, {
           Rational[-1, 2], 
           Rational[-1, 2], 
           Rational[-1, 2], 0, -1}, {
           Rational[3, 2], 
           Rational[3, 2], 
           Rational[3, 2], 1, 0}}|>}, "AllowEmbedding" -> True, 
     "InitialShape" -> 
     TypeSystem`PackageScope`HeaderShape[<|{All, "Point"} -> 
        1, {All, "SuccessIndex"} -> 1, {All, "vAsForms"} -> 
        1, {All, "OrbitSize"} -> 1, {All, "FixedModuliDim"} -> 
        1, {All, "StabilizerGeneratorCount"} -> 1, {All, "MapsToPureKKQ"} -> 
        1, {All, "LiftReducesCorrectly"} -> 1, {All, "Metric"} -> 
        5, {All, "BField"} -> 5|>, 
       TypeSystem`PackageScope`Limited[
        TypeSystem`PackageScope`ColumnShape[
         TypeSystem`PackageScope`Limited[
          
          TypeSystem`PackageScope`RowShape[<|
           "Point" -> TypeSystem`PackageScope`AtomShape[112.00000000000001`], 
            "SuccessIndex" -> TypeSystem`PackageScope`AtomShape[34], 
            "vAsForms" -> TypeSystem`PackageScope`Limited[
              TypeSystem`PackageScope`ColumnShape[
               TypeSystem`PackageScope`UnknownShape[False]], 8, 
              DirectedInfinity[1], {All, "vAsForms"}], "OrbitSize" -> 
            TypeSystem`PackageScope`AtomShape[34], "FixedModuliDim" -> 
            TypeSystem`PackageScope`AtomShape[34], "StabilizerGeneratorCount" -> 
            TypeSystem`PackageScope`AtomShape[34], "MapsToPureKKQ" -> 
            TypeSystem`PackageScope`AtomShape[36], "LiftReducesCorrectly" -> 
            TypeSystem`PackageScope`AtomShape[36], "Metric" -> 
            TypeSystem`PackageScope`Limited[
              TypeSystem`PackageScope`MatrixShape[5, 5], 5, 5, {
              All, "Metric", All}], "BField" -> 
            TypeSystem`PackageScope`Limited[
              TypeSystem`PackageScope`ColumnShape[
               TypeSystem`PackageScope`Limited[
                TypeSystem`PackageScope`RowShape[{
                  TypeSystem`PackageScope`AtomShape[34], 
                  TypeSystem`PackageScope`AtomShape[34], 
                  TypeSystem`PackageScope`AtomShape[34], 
                  TypeSystem`PackageScope`AtomShape[34], 
                  TypeSystem`PackageScope`AtomShape[34]}], 
                DirectedInfinity[1], 5, {All, "BField", All}]], 5, 
              DirectedInfinity[1], {All, "BField"}]|>], 
          DirectedInfinity[1], 10, {All}]], 2, 
        DirectedInfinity[1], {}]], "InitialType" -> TypeSystem`Vector[
       TypeSystem`Struct[{
        "Point", "SuccessIndex", "vAsForms", "OrbitSize", "FixedModuliDim", 
         "StabilizerGeneratorCount", "MapsToPureKKQ", "LiftReducesCorrectly", 
         "Metric", "BField"}, {
         TypeSystem`Atom[String], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Vector[
          TypeSystem`Vector[
           TypeSystem`Atom[Integer], TypeSystem`AnyLength], 
          TypeSystem`AnyLength], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[TypeSystem`Boolean], 
         TypeSystem`Atom[TypeSystem`Boolean], 
         TypeSystem`Vector[
          TypeSystem`Vector[
           TypeSystem`Atom[Real], 5], 5], 
         TypeSystem`Vector[
          TypeSystem`Tuple[{
            TypeSystem`Atom[Rational], 
            TypeSystem`Atom[Rational], 
            TypeSystem`Atom[Rational], 
            TypeSystem`Atom[Rational], 
            TypeSystem`Atom[Rational]}], 5]}], 2], "Meta" -> <||>, 
     "RowTarget" -> 20, "ColumnTarget" -> 10, "Shape" -> 
     TypeSystem`PackageScope`HeaderShape[<|{All, "Point"} -> 
        1, {All, "SuccessIndex"} -> 1, {All, "vAsForms"} -> 
        1, {All, "OrbitSize"} -> 1, {All, "FixedModuliDim"} -> 
        1, {All, "StabilizerGeneratorCount"} -> 1, {All, "MapsToPureKKQ"} -> 
        1, {All, "LiftReducesCorrectly"} -> 1, {All, "Metric"} -> 
        5, {All, "BField"} -> 5|>, 
       TypeSystem`PackageScope`Limited[
        TypeSystem`PackageScope`ColumnShape[
         TypeSystem`PackageScope`Limited[
          
          TypeSystem`PackageScope`RowShape[<|
           "Point" -> TypeSystem`PackageScope`AtomShape[112.00000000000001`], 
            "SuccessIndex" -> TypeSystem`PackageScope`AtomShape[34], 
            "vAsForms" -> TypeSystem`PackageScope`Limited[
              TypeSystem`PackageScope`ColumnShape[
               TypeSystem`PackageScope`UnknownShape[False]], 8, 
              DirectedInfinity[1], {All, "vAsForms"}], "OrbitSize" -> 
            TypeSystem`PackageScope`AtomShape[34], "FixedModuliDim" -> 
            TypeSystem`PackageScope`AtomShape[34], "StabilizerGeneratorCount" -> 
            TypeSystem`PackageScope`AtomShape[34], "MapsToPureKKQ" -> 
            TypeSystem`PackageScope`AtomShape[36], "LiftReducesCorrectly" -> 
            TypeSystem`PackageScope`AtomShape[36], "Metric" -> 
            TypeSystem`PackageScope`Limited[
              TypeSystem`PackageScope`MatrixShape[5, 5], 5, 5, {
              All, "Metric", All}], "BField" -> 
            TypeSystem`PackageScope`Limited[
              TypeSystem`PackageScope`ColumnShape[
               TypeSystem`PackageScope`Limited[
                TypeSystem`PackageScope`RowShape[{
                  TypeSystem`PackageScope`AtomShape[34], 
                  TypeSystem`PackageScope`AtomShape[34], 
                  TypeSystem`PackageScope`AtomShape[34], 
                  TypeSystem`PackageScope`AtomShape[34], 
                  TypeSystem`PackageScope`AtomShape[34]}], 
                DirectedInfinity[1], 5, {All, "BField", All}]], 5, 
              DirectedInfinity[1], {All, "BField"}]|>], 
          DirectedInfinity[1], 10, {All}]], 2, 
        DirectedInfinity[1], {}]], "Type" -> TypeSystem`Vector[
       TypeSystem`Struct[{
        "Point", "SuccessIndex", "vAsForms", "OrbitSize", "FixedModuliDim", 
         "StabilizerGeneratorCount", "MapsToPureKKQ", "LiftReducesCorrectly", 
         "Metric", "BField"}, {
         TypeSystem`Atom[String], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Vector[
          TypeSystem`Vector[
           TypeSystem`Atom[Integer], TypeSystem`AnyLength], 
          TypeSystem`AnyLength], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[TypeSystem`Boolean], 
         TypeSystem`Atom[TypeSystem`Boolean], 
         TypeSystem`Vector[
          TypeSystem`Vector[
           TypeSystem`Atom[Real], 5], 5], 
         TypeSystem`Vector[
          TypeSystem`Tuple[{
            TypeSystem`Atom[Rational], 
            TypeSystem`Atom[Rational], 
            TypeSystem`Atom[Rational], 
            TypeSystem`Atom[Rational], 
            TypeSystem`Atom[Rational]}], 5]}], 2], "Path" -> {}, 
     "DisplayedRowCount" -> 2, "DisplayedColumnCount" -> 10, "DataRowCount" -> 
     2, "DataColumnCount" -> 10, "SortPaths" -> {}, "SortDirections" -> {}, 
     "HiddenItemsMap" -> Null, "UpdateType" -> 1|>, 
    TypeSystem`NestedGrid`PackagePrivate`$outputID$$, 
    TypeSystem`NestedGrid`PackagePrivate`$path$$ = {}, 
    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$hPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$grid$$ = 
    DynamicModule[{
     TypeSystem`NestedGrid`PackagePrivate`renderedGrid = Deploy[
        Style[
         Grid[{{
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["Point", 
                  Style[
                  "Point", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "Point"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "Point"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["SuccessIndex", 
                  Style[
                  "SuccessIndex", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "SuccessIndex"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "SuccessIndex"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["vAsForms", 
                  Style[
                  "vAsForms", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "vAsForms"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "vAsForms"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["OrbitSize", 
                  Style[
                  "OrbitSize", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "OrbitSize"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "OrbitSize"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["FixedModuliDim", 
                  Style[
                  "FixedModuliDim", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "FixedModuliDim"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "FixedModuliDim"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["StabilizerGeneratorCount", 
                  Style[
                  "StabilizerGeneratorCount", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "StabilizerGeneratorCount"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "StabilizerGeneratorCount"}, "ColumnHeader", True], 
               "Mouse"], ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["MapsToPureKKQ", 
                  Style[
                  "MapsToPureKKQ", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "MapsToPureKKQ"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "MapsToPureKKQ"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["LiftReducesCorrectly", 
                  Style[
                  "LiftReducesCorrectly", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "LiftReducesCorrectly"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "LiftReducesCorrectly"}, "ColumnHeader", True], "Mouse"],
               ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["Metric", 
                  Style[
                  "Metric", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "Metric"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "Metric"}, "ColumnHeader", False], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Center, Baseline}], SpanFromLeft, 
            SpanFromLeft, SpanFromLeft, SpanFromLeft, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["BField", 
                  Style[
                  "BField", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "BField"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "BField"}, "ColumnHeader", False], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Center, Baseline}], SpanFromLeft, 
            SpanFromLeft, SpanFromLeft, SpanFromLeft}, {
            Item[
             Pane[
              Annotation["Q12 + A1^3", 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Point"]}, "Item", False], "Mouse"], 
              ImageSize -> {{112.00000000000001`, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["SuccessIndex"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{3}, ShowStringCharacters -> False], 
                  Style[
                   Style[{3}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{1, 
                    Key["vAsForms"], 1}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["vAsForms"], 1}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["OrbitSize"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["FixedModuliDim"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["7"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["StabilizerGeneratorCount"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["MapsToPureKKQ"]}, "Item", False], "Mouse"], 
              ImageSize -> {{36, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["LiftReducesCorrectly"]}, "Item", False], "Mouse"], 
              ImageSize -> {{36, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["5.6188"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 1, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["4.4641"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 1, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2.1547"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 1, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 1, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 1, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 1, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 1, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 1, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 1, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 1, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{4}, ShowStringCharacters -> False], 
                  Style[
                   Style[{4}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{1, 
                    Key["vAsForms"], 2}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["vAsForms"], 2}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["4.4641"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 2, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["4.4641"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 2, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2.73205"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 2, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 2, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 2, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 2, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 2, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 2, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 2, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 2, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{1, 
                    Key["vAsForms"], 3}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["vAsForms"], 3}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["2.1547"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 3, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2.73205"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 3, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2.1547"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 3, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 3, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 3, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 3, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 3, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 3, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 3, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 3, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 2, 3}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 2, 3}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{1, 
                    Key["vAsForms"], 4}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["vAsForms"], 4}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 4, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 4, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 4, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 4, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 4, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 4, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 4, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 4, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 4, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 4, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 2, 4}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 2, 4}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{1, 
                    Key["vAsForms"], 5}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["vAsForms"], 5}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 5, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 5, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 5, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 5, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Metric"], 5, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 5, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 5, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 5, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 5, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["BField"], 5, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 2, 5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 2, 5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{1, 
                    Key["vAsForms"], 6}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["vAsForms"], 6}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{3, 4, 5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{3, 4, 5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{1, 
                    Key["vAsForms"], 7}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["vAsForms"], 7}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 2, 3, 4, 5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 2, 3, 4, 5}, ShowStringCharacters -> False], 
                   FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{1, 
                    Key["vAsForms"], 8}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["vAsForms"], 8}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove}, {
            Item[
             Pane[
              Annotation["Q12 + A3", 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Point"]}, "Item", False], "Mouse"], 
              ImageSize -> {{112.00000000000001`, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["SuccessIndex"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{2, 
                    Key["vAsForms"], 1}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["vAsForms"], 1}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["OrbitSize"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["FixedModuliDim"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["16"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["StabilizerGeneratorCount"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["MapsToPureKKQ"]}, "Item", False], "Mouse"], 
              ImageSize -> {{36, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["LiftReducesCorrectly"]}, "Item", False], "Mouse"], 
              ImageSize -> {{36, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["9.6188"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 1, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["8.4641"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 1, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["6.1547"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 1, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["7/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 1, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 1, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 1, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 1, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 1, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 1, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 1, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 2, 5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 2, 5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{2, 
                    Key["vAsForms"], 2}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["vAsForms"], 2}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["8.4641"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 2, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["8.4641"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 2, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["6.73205"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 2, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["7/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 2, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 2, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 2, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 2, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 2, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 2, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 2, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{3, 4, 5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{3, 4, 5}, ShowStringCharacters -> False], FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{2, 
                    Key["vAsForms"], 3}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["vAsForms"], 3}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["6.1547"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 3, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["6.73205"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 3, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["6.1547"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 3, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["7/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 3, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 3, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 3, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 3, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 3, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 3, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 3, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover[
                  Style[{1, 2, 3, 4, 5}, ShowStringCharacters -> False], 
                  Style[
                   Style[{1, 2, 3, 4, 5}, ShowStringCharacters -> False], 
                   FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{2, 
                    Key["vAsForms"], 4}, 4]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["vAsForms"], 4}, "Item", False], "Mouse"], 
              ImageMargins -> {{5, 3}, {4, 5}}]], SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["7/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 4, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["7/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 4, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["7/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 4, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 4, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 4, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 4, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 4, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 4, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 4, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 4, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
           SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            SpanFromAbove, SpanFromAbove, SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 5, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 5, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 5, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 5, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Metric"], 5, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 5, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 5, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3/2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 5, 3}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 5, 4}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["BField"], 5, 5}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}}, 
          BaseStyle -> {
           ContextMenu -> 
            Dynamic[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
              Which[TypeSystem`NestedGrid`PackagePrivate`$lastOutputID =!= 
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                 TypeSystem`NestedGrid`PackagePrivate`$outputID$$], {}, 
                TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger === 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu, True, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger = 
                 TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu = 
                 Block[{TypeSystem`NestedGrid`PackagePrivate`$globalScrollPos = \
{TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$}}, 
                   
                   With[{TypeSystem`NestedGrid`PackagePrivate`lastPath$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$\
lastPathIsLeafHeader, TypeSystem`NestedGrid`PackagePrivate`headerHidden$ = And[
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    Alternatives["RowHeader", "ColumnHeader"]], 
                    TypeSystem`NestedGrid`PackagePrivate`headerHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]], 
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`allHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`anyHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`anyHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ = 
                    TypeSystem`NestedGrid`PackagePrivate`columnSortDirection[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortPaths"], 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortDirections"]], 
                    TypeSystem`NestedGrid`PackagePrivate`haveData$ = Not[
                    FailureQ[
                    TypeSystem`NestedGrid`PackagePrivate`datasetInitialData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]]], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$ = Not[
                    FreeQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, Keys]]}, 
                    Join[{
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    Not[TypeSystem`NestedGrid`PackagePrivate`anyHidden$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$], 
                    Nothing, 
                    MenuItem[
                    "Show " <> 
                    Which[TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "remove"]], MenuEvaluator -> Automatic]], 
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    TypeSystem`NestedGrid`PackagePrivate`pathEmptyQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$, 
                    And[
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$, 
                    TypeSystem`NestedGrid`PackagePrivate`headerHidden$]], 
                    Nothing, 
                    MenuItem[
                    "Hide " <> 
                    Which[TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, "add"]], 
                    MenuEvaluator -> Automatic]], Delimiter}, 
                    If[
                    And[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`lastPathType$, 
                    Alternatives["ColumnHeader", "KeyDummy"]], 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
                    Not[TypeSystem`NestedGrid`PackagePrivate`allHidden$]], {
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Ascending", 
                    MenuItem["Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Ascending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Descending", 
                    MenuItem["Reverse Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Descending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    None, 
                    MenuItem["Unsort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, None]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter}, {}], {
                    MenuItem["Copy Position to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Copy Data to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter, 
                    MenuItem["Paste Position in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Paste Data in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], Nothing]}]]]]], FontFamily -> 
            "Source Sans Pro", FontSize -> 14, FontWeight -> Plain}, Dividers -> 
          All, FrameStyle -> GrayLevel[0.7490196078431373], 
          Spacings -> {0, 0}, Alignment -> Left, 
          BaseStyle -> {
           FontFamily -> "Source Sans Pro", FontSize -> 14, FontWeight -> 
            Plain}], LineBreakWithin -> False, ContextMenu -> {}, NumberMarks -> 
         False, ShowAutoStyles -> False]], 
      TypeSystem`NestedGrid`PackagePrivate`initialQ = True}, 
     Dynamic[
      TypeSystem`NestedGrid`PackagePrivate`setupViewPath[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, If[
         Not[TypeSystem`NestedGrid`PackagePrivate`initialQ], 
         Module[{
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = $Failed, 
           TypeSystem`NestedGrid`PackagePrivate`tmpData$ = 
           TypeSystem`NestedGrid`PackagePrivate`datasetData[
            TypeSystem`NestedGrid`PackagePrivate`$state$$]}, 
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = If[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpData$], 
             TypeSystem`NestedGrid`PackagePrivate`renderedGrid, 
             TypeSystem`NestedGrid`PackagePrivate`renderGrid[
             TypeSystem`NestedGrid`PackagePrivate`$state$$, 
              TypeSystem`NestedGrid`PackagePrivate`$path$$, 
              TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
              TypeSystem`NestedGrid`PackagePrivate`localHold[
              TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
             TypeSystem`NestedGrid`PackagePrivate`tmpData$]]; If[
            Not[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]], 
            TypeSystem`NestedGrid`PackagePrivate`renderedGrid = 
            TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]; Null]]; 
       TypeSystem`NestedGrid`PackagePrivate`initialQ = False; 
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$; 
       TypeSystem`NestedGrid`PackagePrivate`$hPos$$; If[
         FailureQ[TypeSystem`NestedGrid`PackagePrivate`renderedGrid], 
         TypeSystem`SparseGrid[
          TypeSystem`H["(data no longer present)"]], 
         TypeSystem`NestedGrid`PackagePrivate`renderedGrid]], 
      TrackedSymbols :> {
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$}], 
     DynamicModuleValues :> {}], 
    TypeSystem`NestedGrid`PackagePrivate`$topBar$$ = Dynamic[
     TypeSystem`NestedGrid`PackagePrivate`makeFramedBar[
      TypeSystem`PackageScope`SubViewPathbar[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, 
       TypeSystem`NestedGrid`PackagePrivate`updateState[
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$path$$, 
        TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
        TypeSystem`NestedGrid`PackagePrivate`localHold[
        TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]]], 
     TrackedSymbols :> {TypeSystem`NestedGrid`PackagePrivate`$path$$}], 
    TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$ = Style[
     Framed[
      Dynamic[
       Replace[
       TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$, {
        TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
           TypeSystem`NestedGrid`PackagePrivate`localHold[
           TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][Null, 
           Blank[]] -> "", TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
           TypeSystem`NestedGrid`PackagePrivate`localHold[
           TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
           Pattern[TypeSystem`NestedGrid`PackagePrivate`path$, 
            Blank[]], 
           Pattern[TypeSystem`NestedGrid`PackagePrivate`pathType$, 
            Blank[]], 
           Pattern[TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
            Blank[]]] :> (
          Increment[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger]; 
          TypeSystem`NestedGrid`PackagePrivate`$lastPath = 
           TypeSystem`NestedGrid`PackagePrivate`path$; 
          TypeSystem`NestedGrid`PackagePrivate`$lastPathType = 
           TypeSystem`NestedGrid`PackagePrivate`pathType$; 
          TypeSystem`NestedGrid`PackagePrivate`$lastPathIsLeafHeader = 
           TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$; 
          TypeSystem`NestedGrid`PackagePrivate`$lastOutputID = 
           TypeSystem`NestedGrid`PackagePrivate`localHold[
            TypeSystem`NestedGrid`PackagePrivate`$outputID$$]; 
          TypeSystem`NestedGrid`PackagePrivate`makePathTrail[
           TypeSystem`NestedGrid`PackagePrivate`path$, 
            TypeSystem`NestedGrid`PackagePrivate`makePathElements]), Null :> 
         Spacer[10], Blank[] :> Spacer[10]}], 
       TrackedSymbols :> {
        TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$}], FrameStyle -> 
      None, ImageMargins -> 0, FrameMargins -> 0, Alignment -> Top, 
      ImageSize -> {Automatic, 15}], FontSize -> 1], 
    TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = Null}, 
    DynamicWrapperBox[
     DynamicBox[ToBoxes[
       Dataset`DatasetContent[
       2, "Path" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$path$$], 
        "Grid" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$grid$$], "State" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$state$$], "VPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$vPos$$], "HPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$hPos$$], "TopBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$topBar$$], "BottomBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$], "OutputID" -> 
        Hold[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]], StandardForm],
      ImageSizeCache->{1343., {195.634033203125, 201.365966796875}},
      TrackedSymbols:>{
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$}], 
     TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = 
     MouseAnnotation[],
     ImageSizeCache->{1343., {195.634033203125, 201.365966796875}}],
    BaseStyle->{LineBreakWithin -> False},
    DynamicModuleValues:>{},
    Initialization:>(TypeSystem`NestedGrid`PackagePrivate`$outputID$$ = 
     CreateUUID[]),
    UnsavedVariables:>{TypeSystem`NestedGrid`PackagePrivate`$outputID$$}],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Dataset`InterpretDataset[1],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.987770162167308*^9},
 CellLabel->
  "Out[2741]=",ExpressionUUID->"b5ef083a-696c-4a54-81ac-46ad4e7aa29d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{4, Automatic}, {Automatic, 2}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0e97fed6-ad54-4b96-bbe5-83eecced1683"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 157, 3, 98, "Title",ExpressionUUID->"311d7f83-c9a8-423d-8bb0-1f1ea3eeda71"],
Cell[CellGroupData[{
Cell[762, 29, 154, 3, 67, "Section",ExpressionUUID->"c0a3bfe1-6bac-49e9-97fe-464791037faf"],
Cell[919, 34, 248, 7, 52, "Input",ExpressionUUID->"8750b9fe-f313-45e4-a125-4edbf74f376b"],
Cell[CellGroupData[{
Cell[1192, 45, 159, 3, 54, "Subsection",ExpressionUUID->"8f59a450-455a-4e21-a054-a5bd45cafe7f"],
Cell[1354, 50, 2625, 75, 262, "Input",ExpressionUUID->"0e9472d1-865e-4102-90a5-170ac03cb68e"]
}, Closed]],
Cell[CellGroupData[{
Cell[4016, 130, 168, 3, 38, "Subsection",ExpressionUUID->"8505543f-dcef-412b-a1e9-89a743d27e4a"],
Cell[4187, 135, 5750, 165, 514, "Input",ExpressionUUID->"5e6d2332-b91b-40e8-b320-f4f9c5a12bea"]
}, Closed]],
Cell[CellGroupData[{
Cell[9974, 305, 165, 3, 38, "Subsection",ExpressionUUID->"6bdd8930-e66a-411a-8b10-0d8029bf1ca4"],
Cell[10142, 310, 4948, 129, 367, "Input",ExpressionUUID->"ba642c6d-b6e3-4787-a046-c9333a941d32"]
}, Closed]],
Cell[CellGroupData[{
Cell[15127, 444, 167, 3, 38, "Subsection",ExpressionUUID->"b72f7bf1-105b-4a64-b501-a46c5633f614"],
Cell[15297, 449, 2325, 67, 220, "Input",ExpressionUUID->"d7d5016e-738b-4c50-8c53-e42fa670bf70"]
}, Closed]],
Cell[CellGroupData[{
Cell[17659, 521, 196, 3, 38, "Subsection",ExpressionUUID->"a8bb5bb1-ca69-47b4-b906-2cb5fb793edd"],
Cell[17858, 526, 5034, 134, 598, "Input",ExpressionUUID->"29e98974-4905-474c-b10d-42164695ebb7"]
}, Closed]],
Cell[CellGroupData[{
Cell[22929, 665, 153, 3, 38, "Subsection",ExpressionUUID->"5a3cf2de-33c9-414c-be8e-d9f3119edbfc"],
Cell[23085, 670, 17231, 486, 1858, "Input",ExpressionUUID->"2f7a55ea-9839-4199-94ec-a67da51ff95b"]
}, Closed]],
Cell[CellGroupData[{
Cell[40353, 1161, 201, 3, 38, "Subsection",ExpressionUUID->"9dbe4631-a0e2-4c5f-94bc-4b16de9c8635"],
Cell[40557, 1166, 4427, 127, 472, "Input",ExpressionUUID->"9e490030-4088-420b-a483-8c459266e83e"]
}, Closed]],
Cell[CellGroupData[{
Cell[45021, 1298, 181, 3, 38, "Subsection",ExpressionUUID->"c6773527-6dc2-4620-9b52-5f63442a557d"],
Cell[45205, 1303, 26086, 750, 2509, "Input",ExpressionUUID->"f4a3a9d4-ad38-4b63-ae22-f0b812057f49"],
Cell[71294, 2055, 2802, 75, 367, "Input",ExpressionUUID->"bf8383bd-a7a6-42ce-8354-ee9512b5414e"]
}, Closed]],
Cell[CellGroupData[{
Cell[74133, 2135, 192, 3, 38, "Subsection",ExpressionUUID->"bada25ea-7136-4490-9db2-22b8a1b47bc4"],
Cell[74328, 2140, 10287, 290, 1102, "Input",ExpressionUUID->"1c591559-a3f2-47bf-9479-7f1b6fafa12f"]
}, Closed]],
Cell[CellGroupData[{
Cell[84652, 2435, 164, 3, 38, "Subsection",ExpressionUUID->"54470997-3740-48f7-84a3-67109ee8f75e"],
Cell[84819, 2440, 2704, 74, 283, "Input",ExpressionUUID->"e8822059-58c5-4fc0-b4e2-42aac2a26d02"]
}, Closed]],
Cell[CellGroupData[{
Cell[87560, 2519, 202, 5, 38, "Subsection",ExpressionUUID->"f0bd6a35-c24f-4a2e-a6e4-be9ecddb3c03"],
Cell[87765, 2526, 6563, 166, 640, "Input",ExpressionUUID->"2b4e5c15-d5a3-479a-beb4-796ade79d79a"]
}, Closed]],
Cell[CellGroupData[{
Cell[94365, 2697, 170, 3, 38, "Subsection",ExpressionUUID->"192089f9-3ab3-450d-8ada-6f216c224c15"],
Cell[94538, 2702, 15109, 356, 1690, "Input",ExpressionUUID->"927014b6-120c-48f5-a2b7-ce4b625a0683"]
}, Closed]],
Cell[CellGroupData[{
Cell[109684, 3063, 187, 3, 38, "Subsection",ExpressionUUID->"f52b289a-847d-4a8d-a6f9-2af6b40edd1f"],
Cell[109874, 3068, 44038, 1169, 4241, "Input",ExpressionUUID->"4ce5cf9b-ea1a-42cd-b760-e9605d139ebb"]
}, Closed]],
Cell[CellGroupData[{
Cell[153949, 4242, 175, 3, 38, "Subsection",ExpressionUUID->"53a7ef40-5d88-4689-aa1c-da16ec3d8f80"],
Cell[154127, 4247, 17150, 407, 2110, "Input",ExpressionUUID->"16354ad1-c80e-4a4b-886a-900898b070ea"]
}, Closed]],
Cell[CellGroupData[{
Cell[171314, 4659, 172, 3, 38, "Subsection",ExpressionUUID->"a0ca07f6-3c5c-4285-8417-ef8a8c7193d4"],
Cell[171489, 4664, 8082, 215, 787, "Input",ExpressionUUID->"fc6670eb-e314-4f50-b3e2-2d3b3ff5d99b"]
}, Closed]],
Cell[CellGroupData[{
Cell[179608, 4884, 166, 3, 38, "Subsection",ExpressionUUID->"48a31771-1058-42bf-ae86-21b7eb9c0b3e"],
Cell[179777, 4889, 5251, 146, 346, "Input",ExpressionUUID->"69a521b8-7272-4966-adc5-c175ab045d85"]
}, Closed]],
Cell[CellGroupData[{
Cell[185065, 5040, 149, 3, 38, "Subsection",ExpressionUUID->"304d33db-6d2a-45eb-b9d8-63a001936356"],
Cell[185217, 5045, 11346, 274, 1270, "Input",ExpressionUUID->"16a9bb9b-08d7-45c3-a6f3-4ee9d821abf0"]
}, Closed]],
Cell[CellGroupData[{
Cell[196600, 5324, 166, 3, 38, "Subsection",ExpressionUUID->"d424b88e-80c1-4f99-a856-01f5b5d1c6c5"],
Cell[196769, 5329, 25594, 593, 2782, "Input",ExpressionUUID->"490a031c-8178-4ebd-916c-3b7ebd269206"]
}, Closed]],
Cell[CellGroupData[{
Cell[222400, 5927, 171, 3, 38, "Subsection",ExpressionUUID->"87e15318-dcb4-45f5-b787-92dbd6b0e403"],
Cell[222574, 5932, 7216, 162, 808, "Input",ExpressionUUID->"9243a2be-6e3d-4965-b3e1-37c19672885c"],
Cell[229793, 6096, 3212, 73, 346, "Input",ExpressionUUID->"11d485be-fddc-445a-b22a-6a1b30a56d9e"],
Cell[233008, 6171, 6983, 157, 787, "Input",ExpressionUUID->"5c74bd0c-ac05-4914-8571-4064be023d92"],
Cell[239994, 6330, 3435, 81, 388, "Input",ExpressionUUID->"24983e81-a8dc-488b-bf53-6b6f3341985f"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[243478, 6417, 178, 4, 53, "Section",ExpressionUUID->"eefdb2ea-ea64-4f90-b18c-e6adb7bfbd46"],
Cell[CellGroupData[{
Cell[243681, 6425, 219, 5, 54, "Subsection",ExpressionUUID->"868a10f0-e499-4cb0-8608-a5fa19f72d2b"],
Cell[243903, 6432, 916, 28, 62, "Text",ExpressionUUID->"0050c789-32ff-4d3c-ba49-5ae07d780a97"],
Cell[244822, 6462, 634, 19, 37, "Text",ExpressionUUID->"b4646c88-947b-4507-90d1-0eb30c3d0b23"],
Cell[245459, 6483, 668, 24, 32, "DisplayFormula",ExpressionUUID->"a1d82058-721d-4d5e-8aca-a415cf047de8"],
Cell[246130, 6509, 617, 16, 83, "Text",ExpressionUUID->"c898a955-bf83-4cdd-8f2f-c298326848c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246784, 6530, 192, 4, 54, "Subsection",ExpressionUUID->"5150ca0f-094f-4359-bf44-33226a9ca863"],
Cell[246979, 6536, 783, 22, 60, "Text",ExpressionUUID->"b6d795c9-c5e7-45df-aff3-eb10645d9e18"],
Cell[247765, 6560, 1097, 36, 60, "Text",ExpressionUUID->"6f5db471-1281-4068-a5dc-1d0ea0556df5"],
Cell[248865, 6598, 300, 8, 58, "Text",ExpressionUUID->"f316b031-c24d-40d1-b30a-9b3981817601"],
Cell[249168, 6608, 600, 22, 27, "DisplayFormula",ExpressionUUID->"ee909640-5fdf-4a3f-a66a-5b845260ce39"],
Cell[249771, 6632, 480, 18, 27, "DisplayFormula",ExpressionUUID->"b82170cf-58c0-4adf-93e3-59eea4389bc0"],
Cell[250254, 6652, 419, 15, 27, "DisplayFormula",ExpressionUUID->"03b863a5-5832-405a-9062-6de88191595f"],
Cell[250676, 6669, 330, 9, 58, "Text",ExpressionUUID->"7bf47450-2899-4dbe-a15e-fd1a7c7fd4d8"],
Cell[251009, 6680, 787, 30, 33, "DisplayFormula",ExpressionUUID->"cda44395-7db5-4d90-a5fe-da726c35475d"],
Cell[251799, 6712, 381, 9, 58, "Text",ExpressionUUID->"4945d061-0933-41b3-a274-72d7acb9b5b5"],
Cell[252183, 6723, 247, 7, 35, "Text",ExpressionUUID->"5b0d0b9f-9242-4b83-aa32-ce6600662fc1"],
Cell[252433, 6732, 635, 22, 27, "DisplayFormula",ExpressionUUID->"07390898-a232-44b9-8b6b-b0819f413be5"],
Cell[253071, 6756, 608, 21, 27, "DisplayFormula",ExpressionUUID->"4b741fcb-ecaf-442c-b95e-1a70aa9c9e45"],
Cell[253682, 6779, 1215, 41, 60, "Text",ExpressionUUID->"ce034669-f647-4713-8d0e-8dbed6cf33df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254934, 6825, 195, 5, 54, "Subsection",ExpressionUUID->"a940220e-80e3-4518-91ea-5a36290cae5e"],
Cell[255132, 6832, 846, 23, 85, "Text",ExpressionUUID->"46c6945a-b0c7-498b-af7b-7e1d5ba228e5"],
Cell[255981, 6857, 427, 15, 27, "DisplayFormula",ExpressionUUID->"33095fa6-114d-4ad6-8d99-07371c027ed4"],
Cell[256411, 6874, 483, 16, 37, "Text",ExpressionUUID->"22e899d1-9466-4e9b-bd27-230f8f7812bf"],
Cell[256897, 6892, 459, 16, 27, "DisplayFormula",ExpressionUUID->"82e13797-835a-4987-b738-69d2c692ffee"],
Cell[257359, 6910, 654, 18, 60, "Text",ExpressionUUID->"ffe7137b-ced7-4fd7-b98d-bc278e7112ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258050, 6933, 212, 5, 54, "Subsection",ExpressionUUID->"b7f88c6d-311b-4672-9eea-527372d527cf"],
Cell[258265, 6940, 717, 21, 60, "Text",ExpressionUUID->"95117cd7-6222-476b-83cd-604d258eb8b9"],
Cell[258985, 6963, 444, 15, 27, "DisplayFormula",ExpressionUUID->"cff498b6-e775-4fc7-887f-f065551ed3ff"],
Cell[259432, 6980, 443, 15, 27, "DisplayFormula",ExpressionUUID->"3044e41b-6642-4771-8c10-bfe06d4bac31"],
Cell[259878, 6997, 667, 22, 29, "DisplayFormula",ExpressionUUID->"fbae853b-1f81-4bb9-98ec-8b8621a8a883"],
Cell[260548, 7021, 923, 27, 62, "Text",ExpressionUUID->"0070b57a-2213-4319-b019-2a4205be5081"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261508, 7053, 192, 5, 54, "Subsection",ExpressionUUID->"f4a3d0ea-9214-4ba2-8813-d7689f99b8de"],
Cell[261703, 7060, 966, 27, 58, "Text",ExpressionUUID->"bc5fd418-2727-4dda-bd65-e62f38d52d70"],
Cell[262672, 7089, 431, 12, 35, "Text",ExpressionUUID->"63e032c9-d94e-4f98-b978-c585a4b55fba"],
Cell[263106, 7103, 599, 20, 27, "DisplayFormula",ExpressionUUID->"123d6d81-3b59-4222-a755-8cc5ece7767e"],
Cell[263708, 7125, 717, 20, 83, "Text",ExpressionUUID->"116de2c3-09dd-4bc1-9fa2-5c3649db2f8c"],
Cell[264428, 7147, 192, 5, 35, "Text",ExpressionUUID->"5fa5ba00-9cba-49af-9b3f-2192fcccacba"],
Cell[264623, 7154, 439, 12, 27, "DisplayFormula",ExpressionUUID->"b5399727-9403-4738-96dc-2b4527e502b3"],
Cell[265065, 7168, 651, 21, 37, "Text",ExpressionUUID->"9f144552-1222-4990-beeb-6cf658d8bb40"],
Cell[265719, 7191, 946, 24, 108, "Text",ExpressionUUID->"edd11282-f664-4a55-ab03-c611fb0a1aab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266702, 7220, 213, 5, 54, "Subsection",ExpressionUUID->"2f0c4915-47f1-4488-838e-3e7bfa89dfcd"],
Cell[266918, 7227, 505, 14, 58, "Text",ExpressionUUID->"840c98e7-e3bb-462f-a8bb-b90b6eb32860"],
Cell[267426, 7243, 556, 20, 27, "DisplayFormula",ExpressionUUID->"2b8f6d77-ef5f-49a9-943f-1cd35c3ae8d0"],
Cell[267985, 7265, 638, 23, 27, "DisplayFormula",ExpressionUUID->"e2407df9-a223-45b5-9e15-c7804e8cf48b"],
Cell[268626, 7290, 576, 16, 62, "Text",ExpressionUUID->"ebd8ab56-a6eb-4a83-b193-995fb7284b43"],
Cell[269205, 7308, 405, 14, 30, "DisplayFormula",ExpressionUUID->"3f805040-acfb-4b8a-bfad-82ffcd1df086"],
Cell[269613, 7324, 179, 5, 35, "Text",ExpressionUUID->"c9e23600-86da-4298-b4d3-cc2d4f431463"],
Cell[269795, 7331, 422, 15, 30, "DisplayFormula",ExpressionUUID->"0228e05a-baba-406b-86cc-939e15f08d4c"],
Cell[270220, 7348, 743, 20, 60, "Text",ExpressionUUID->"b810e0ee-6292-445a-9f23-96197ac422ce"],
Cell[270966, 7370, 391, 12, 30, "DisplayFormula",ExpressionUUID->"16c76ac5-0e02-47c0-bc44-f78ef604eec8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271394, 7387, 211, 5, 54, "Subsection",ExpressionUUID->"e3b04c83-76fc-44a0-b6fe-92635d645b0c"],
Cell[271608, 7394, 609, 17, 85, "Text",ExpressionUUID->"85eec958-cf79-4291-ad8b-42f33ef08219"],
Cell[272220, 7413, 384, 13, 30, "DisplayFormula",ExpressionUUID->"77bf279b-ce15-41b5-be69-63dd2bfce6b9"],
Cell[272607, 7428, 202, 5, 35, "Text",ExpressionUUID->"adbcda03-b21b-48b4-9f3f-c7c17767bd12"],
Cell[272812, 7435, 451, 16, 27, "DisplayFormula",ExpressionUUID->"af8d76f7-c09b-482e-8584-76c989aec8d8"],
Cell[273266, 7453, 575, 17, 35, "Text",ExpressionUUID->"206d7bd0-98b5-4dad-a433-eeab4fde8099"],
Cell[273844, 7472, 451, 14, 27, "DisplayFormula",ExpressionUUID->"5fa05196-ab6c-4ef7-a30a-c50d59e9ca6a"],
Cell[274298, 7488, 445, 13, 27, "DisplayFormula",ExpressionUUID->"8e785ba8-67b3-474a-8de6-8f1714999e7e"],
Cell[274746, 7503, 943, 28, 62, "Text",ExpressionUUID->"902a283a-c606-499b-b884-ef1221e577b7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[275738, 7537, 298, 5, 53, "Section",ExpressionUUID->"5da0bbba-9363-4987-88f1-32eaf4c3a0a7"],
Cell[CellGroupData[{
Cell[276061, 7546, 253, 4, 54, "Subsection",ExpressionUUID->"a7df7a9a-7f2d-43cb-a889-cddb2c55fe86"],
Cell[CellGroupData[{
Cell[276339, 7554, 457, 10, 30, "Input",ExpressionUUID->"01d02577-a5ea-45fc-a147-a4dea104bc2b"],
Cell[CellGroupData[{
Cell[276821, 7568, 540, 12, 24, "Print",ExpressionUUID->"dfcd8ade-206a-4482-a938-febe009b720c"],
Cell[277364, 7582, 538, 12, 24, "Print",ExpressionUUID->"34355b7d-23ac-4577-af30-db0ff56ed5d4"],
Cell[277905, 7596, 548, 12, 24, "Print",ExpressionUUID->"d1cf9da8-3fc8-40a9-afe0-5915e784bc9d"],
Cell[278456, 7610, 535, 12, 24, "Print",ExpressionUUID->"a0759e83-7cc0-48e4-854a-3c0ae2506785"],
Cell[278994, 7624, 550, 12, 24, "Print",ExpressionUUID->"5a4eccf7-1ccc-424e-b7e7-c83fdbeebf4b"],
Cell[279547, 7638, 574, 13, 24, "Print",ExpressionUUID->"6a551bdd-56ce-41db-bc3b-26faddfe3da9"],
Cell[280124, 7653, 578, 13, 24, "Print",ExpressionUUID->"48160ecf-db3c-42bf-897b-24a2ae358277"],
Cell[280705, 7668, 606, 13, 24, "Print",ExpressionUUID->"8ef52aa7-3b13-481b-a926-ab60814f52a9"],
Cell[281314, 7683, 656, 13, 24, "Print",ExpressionUUID->"e6791b2c-f3ff-4f98-936e-56af42b0e11d"],
Cell[281973, 7698, 567, 13, 24, "Print",ExpressionUUID->"645cb500-e5c3-4554-9456-311c519832d0"],
Cell[282543, 7713, 773, 17, 24, "Print",ExpressionUUID->"ada6e64b-4d05-41a0-87c9-cbbbefb8edda"],
Cell[283319, 7732, 548, 12, 24, "Print",ExpressionUUID->"3125c034-c559-4154-95f2-fcbb7e54dd6b"],
Cell[283870, 7746, 570, 13, 24, "Print",ExpressionUUID->"e75abe37-d511-4fec-9739-14423e5bfb35"],
Cell[284443, 7761, 536, 12, 24, "Print",ExpressionUUID->"873cbaca-b26f-4c6c-b405-58d3395b56a4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[285028, 7779, 683, 16, 94, "Input",ExpressionUUID->"c90c0d56-6e0f-4886-9b90-fbc0254a3844"],
Cell[285714, 7797, 71830, 1292, 571, "Output",ExpressionUUID->"373cb8d8-35c9-4c74-8047-cf3f1ed645ed"]
}, Open  ]],
Cell[357559, 9092, 253, 6, 35, "Text",ExpressionUUID->"7ca6308b-b180-4ddc-b667-4372656048dd"],
Cell[CellGroupData[{
Cell[357837, 9102, 1429, 33, 241, "Input",ExpressionUUID->"47abf065-364b-4b5e-a4f6-1f624df63278"],
Cell[359269, 9137, 663, 12, 48, "Output",ExpressionUUID->"8c71592f-9909-410b-9d63-f9268915e80a"],
Cell[359935, 9151, 974, 23, 48, "Output",ExpressionUUID->"a7ea4938-8d18-4fd1-80e7-7e421238df01"],
Cell[360912, 9176, 660, 14, 34, "Output",ExpressionUUID->"4c38d451-0223-497d-8e28-4e6cab0ffe3b"],
Cell[361575, 9192, 468, 7, 34, "Output",ExpressionUUID->"9cd56767-265f-42b5-80e7-e066b33d0371"],
Cell[362046, 9201, 468, 7, 34, "Output",ExpressionUUID->"9b916a69-1fdb-4490-b235-d3acbb729f16"],
Cell[362517, 9210, 1063, 26, 113, "Output",ExpressionUUID->"a6aee55d-8c75-455e-b232-4133bacfbf1b"],
Cell[363583, 9238, 1125, 29, 113, "Output",ExpressionUUID->"cb8c3d32-697e-40df-8be7-101d575552d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[364745, 9272, 1086, 28, 241, "Input",ExpressionUUID->"d5ea74c0-fbe0-43d0-97d1-ec4aded49473"],
Cell[365834, 9302, 421, 9, 34, "Output",ExpressionUUID->"773ebfde-ba2a-4354-853a-e881ca4b2c26"],
Cell[366258, 9313, 1202, 34, 56, "Output",ExpressionUUID->"3df0e2ad-bf61-4234-b359-bc14d95d4598"],
Cell[367463, 9349, 422, 11, 34, "Output",ExpressionUUID->"6a5095a9-ba61-40d9-89fb-d6d4a37a2399"],
Cell[367888, 9362, 228, 4, 34, "Output",ExpressionUUID->"d1cf40e3-cfcc-416b-980e-986901f33616"],
Cell[368119, 9368, 230, 4, 34, "Output",ExpressionUUID->"736c1541-7aa0-41bb-9994-29fa7947ac32"],
Cell[368352, 9374, 818, 23, 113, "Output",ExpressionUUID->"c8b492fa-bdb3-4ea6-b2ef-ead4171e0bf5"],
Cell[369173, 9399, 951, 29, 113, "Output",ExpressionUUID->"b9d2c601-fe38-441d-9a5c-14db039839ed"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[370173, 9434, 213, 4, 54, "Subsection",ExpressionUUID->"a33e6ab7-99ee-418e-ae92-890788c660bc"],
Cell[CellGroupData[{
Cell[370411, 9442, 471, 12, 73, "Input",ExpressionUUID->"f6de383c-485e-4337-94c0-7dd4108b820a"],
Cell[CellGroupData[{
Cell[370907, 9458, 736, 15, 82, "Print",ExpressionUUID->"7299cc51-ca80-4056-b435-bda2bc488547"],
Cell[371646, 9475, 320, 8, 24, "Print",ExpressionUUID->"7e419ffc-0b90-4396-94b0-8cc94ef3f6af"],
Cell[371969, 9485, 319, 8, 24, "Print",ExpressionUUID->"e78437d0-3f73-42f3-b8e3-7e0f56c9c816"],
Cell[372291, 9495, 328, 8, 24, "Print",ExpressionUUID->"6c3b5023-635d-4e36-9801-f24da32bf0b5"],
Cell[372622, 9505, 316, 8, 24, "Print",ExpressionUUID->"a466e73f-a3be-45ca-b087-1dcc973c5693"],
Cell[372941, 9515, 329, 8, 24, "Print",ExpressionUUID->"c47a89e8-4aad-48ce-b9b7-ec5cb1b7f050"],
Cell[373273, 9525, 355, 9, 24, "Print",ExpressionUUID->"5f46a904-a633-4ee0-bc14-98f2eb9fd277"],
Cell[373631, 9536, 359, 9, 24, "Print",ExpressionUUID->"6ba1409b-2446-43aa-b8af-25d6248f0209"],
Cell[373993, 9547, 389, 9, 24, "Print",ExpressionUUID->"946a0228-8d59-4c2b-8d52-387ec1ffb5c3"],
Cell[374385, 9558, 437, 9, 24, "Print",ExpressionUUID->"4c807e06-51af-40df-87ce-12db66446827"],
Cell[374825, 9569, 348, 9, 24, "Print",ExpressionUUID->"2f8e6175-62f6-4d2a-818d-9c9ae7b20c75"],
Cell[375176, 9580, 553, 13, 24, "Print",ExpressionUUID->"4d81c06d-095a-48b4-98b4-cdf9dadbc7fc"],
Cell[375732, 9595, 327, 8, 24, "Print",ExpressionUUID->"0062897f-8d49-4ad3-9ce8-af4a8c99030f"],
Cell[376062, 9605, 351, 9, 24, "Print",ExpressionUUID->"fef28dd1-5754-485c-a3ef-1095e5633f3d"],
Cell[376416, 9616, 319, 8, 24, "Print",ExpressionUUID->"018380af-69b0-42ca-8136-71154d3bba58"],
Cell[376738, 9626, 805, 20, 24, "Print",ExpressionUUID->"62dd7332-6c13-47cc-b5d6-0697faf988a7"],
Cell[377546, 9648, 742, 15, 82, "Print",ExpressionUUID->"b5ba02cb-a682-458d-8c4f-a7840f44d87c"],
Cell[378291, 9665, 327, 8, 24, "Print",ExpressionUUID->"5c45cda3-1e04-4982-9c14-95f06ccb701b"],
Cell[378621, 9675, 315, 8, 24, "Print",ExpressionUUID->"a3fe48f1-88eb-46c6-bbab-6e6e8806ec8a"],
Cell[378939, 9685, 329, 8, 24, "Print",ExpressionUUID->"ca5e9f66-0451-45e8-b2be-bb5a4697a554"],
Cell[379271, 9695, 317, 8, 24, "Print",ExpressionUUID->"58bbec79-cf04-43be-b439-ed9551de1dad"],
Cell[379591, 9705, 329, 8, 24, "Print",ExpressionUUID->"29c011ed-b00c-4352-aff4-72a16cf3f830"],
Cell[379923, 9715, 355, 9, 24, "Print",ExpressionUUID->"285c71ca-337b-432c-acdd-9d844886bcd0"],
Cell[380281, 9726, 359, 9, 24, "Print",ExpressionUUID->"73052ba2-3802-4e64-bc39-c64e3adff6f6"],
Cell[380643, 9737, 387, 9, 24, "Print",ExpressionUUID->"46c87467-bc15-4261-bd73-2d159e3f7541"],
Cell[381033, 9748, 437, 9, 24, "Print",ExpressionUUID->"c982d2c0-4a60-497d-8e0e-e5d283d41edd"],
Cell[381473, 9759, 346, 9, 24, "Print",ExpressionUUID->"9bc33ab6-35d8-4853-b8ce-a5d5ecc26f82"],
Cell[381822, 9770, 605, 15, 24, "Print",ExpressionUUID->"3757e412-4e2a-4064-83ca-b75baee4f740"],
Cell[382430, 9787, 329, 8, 24, "Print",ExpressionUUID->"7fc283a9-3619-439e-8ca1-c1b47f4ea074"],
Cell[382762, 9797, 350, 9, 24, "Print",ExpressionUUID->"b400e9a0-7e47-416b-8811-afe59274ee55"],
Cell[383115, 9808, 319, 8, 24, "Print",ExpressionUUID->"96b72d91-3802-4583-ba3a-e0742281641c"],
Cell[383437, 9818, 811, 20, 24, "Print",ExpressionUUID->"4572ac92-27b1-4d76-9807-c7774abb8a35"],
Cell[384251, 9840, 740, 15, 82, "Print",ExpressionUUID->"0e25b87e-4c72-4c14-b288-69d8e8e0b3d7"],
Cell[384994, 9857, 327, 8, 24, "Print",ExpressionUUID->"24df4f0f-75a6-4436-be50-047bbe34cf29"],
Cell[385324, 9867, 315, 8, 24, "Print",ExpressionUUID->"7c6be93d-468c-4ee3-baa1-085639c5a426"],
Cell[385642, 9877, 326, 8, 24, "Print",ExpressionUUID->"c816c783-1d17-45cd-92d9-e97c4612cc41"],
Cell[385971, 9887, 319, 8, 24, "Print",ExpressionUUID->"aca10605-cef7-478d-a3b8-68129d36be29"],
Cell[386293, 9897, 329, 8, 24, "Print",ExpressionUUID->"46c6aba1-6f4d-4bae-9f55-6d38d4e73bb8"],
Cell[386625, 9907, 355, 9, 24, "Print",ExpressionUUID->"ea60659f-5605-4e26-a45c-33c0e4183795"],
Cell[386983, 9918, 361, 9, 24, "Print",ExpressionUUID->"6b079a9f-5a0b-4b74-a72e-109664ed8b4f"],
Cell[387347, 9929, 386, 9, 24, "Print",ExpressionUUID->"e703dc36-1e7c-4582-8ae9-dba5728e9955"],
Cell[387736, 9940, 439, 9, 24, "Print",ExpressionUUID->"9d71841a-3c7f-4825-baee-a9da639bdc7e"],
Cell[388178, 9951, 348, 9, 24, "Print",ExpressionUUID->"3bf7f019-8a4c-448c-bdee-9ca6b7b80abd"],
Cell[388529, 9962, 605, 15, 24, "Print",ExpressionUUID->"a225b6ec-1220-4649-bd69-64a06aa97088"],
Cell[389137, 9979, 329, 8, 24, "Print",ExpressionUUID->"4512dbbd-4f04-4428-9a43-9e6bcd838ea7"],
Cell[389469, 9989, 351, 9, 24, "Print",ExpressionUUID->"b61246b2-5c75-4ce3-a12d-0fab2171614f"],
Cell[389823, 10000, 317, 8, 24, "Print",ExpressionUUID->"a6f62339-b748-497e-9fe7-c66b86c06f2c"],
Cell[390143, 10010, 813, 20, 24, "Print",ExpressionUUID->"b098e0a4-e315-481f-a849-16b5b1c71128"],
Cell[390959, 10032, 740, 15, 82, "Print",ExpressionUUID->"58ea55c1-6892-4c2f-a067-80b2e2823b31"],
Cell[391702, 10049, 327, 8, 24, "Print",ExpressionUUID->"7d46dc49-f900-4697-aebf-52f2871a502e"],
Cell[392032, 10059, 315, 8, 24, "Print",ExpressionUUID->"fefef800-9b0d-450a-a7a9-99eb9f9c161f"],
Cell[392350, 10069, 329, 8, 24, "Print",ExpressionUUID->"1f3f699e-9892-42cb-87e3-b8efb3cb5b0c"],
Cell[392682, 10079, 317, 8, 24, "Print",ExpressionUUID->"ffe1e7c1-50b5-44aa-8dc6-ddbd5d2b6e01"],
Cell[393002, 10089, 329, 8, 24, "Print",ExpressionUUID->"4a76df66-7cf6-40e7-af7b-1a2315a06226"],
Cell[393334, 10099, 354, 9, 24, "Print",ExpressionUUID->"53dd91d5-0673-49f5-8285-298d29ba90ff"],
Cell[393691, 10110, 358, 9, 24, "Print",ExpressionUUID->"9bc90966-bcfa-4cba-ac5f-ba21768e8484"],
Cell[394052, 10121, 387, 9, 24, "Print",ExpressionUUID->"c78599d3-68f7-4826-b543-792140b0f85c"],
Cell[394442, 10132, 439, 9, 24, "Print",ExpressionUUID->"2324686f-4cca-4def-a33e-7c82ce33bba0"],
Cell[394884, 10143, 346, 9, 24, "Print",ExpressionUUID->"ec36a230-dfbe-476f-b3f6-7a6698e092ed"],
Cell[395233, 10154, 655, 16, 24, "Print",ExpressionUUID->"8c2fd928-c5ce-4a5c-9cc4-4fa315ae673f"],
Cell[395891, 10172, 327, 8, 24, "Print",ExpressionUUID->"c0a74e27-082e-4888-b71a-d824363c2372"],
Cell[396221, 10182, 353, 9, 24, "Print",ExpressionUUID->"3912d320-474f-47be-8a8b-168d09f98a32"],
Cell[396577, 10193, 316, 8, 24, "Print",ExpressionUUID->"f82bb069-76b2-4323-b2fb-13ca786b6e06"],
Cell[396896, 10203, 811, 20, 24, "Print",ExpressionUUID->"a220809a-d4c5-4bfe-b995-daaca7122cc6"],
Cell[397710, 10225, 736, 15, 82, "Print",ExpressionUUID->"15f58f81-3bc3-4448-b24a-2ae999a6f029"],
Cell[398449, 10242, 325, 8, 24, "Print",ExpressionUUID->"e9072ae7-7754-42e9-920b-df4eea9887f6"],
Cell[398777, 10252, 317, 8, 24, "Print",ExpressionUUID->"39ddcb9c-024a-4513-b5b1-b39d3713383d"],
Cell[399097, 10262, 325, 8, 24, "Print",ExpressionUUID->"985bf678-ef72-4a92-821f-e0de285d73ee"],
Cell[399425, 10272, 319, 8, 24, "Print",ExpressionUUID->"d3a1a63f-58eb-4b0f-a20b-5f87738f1d75"],
Cell[399747, 10282, 329, 8, 24, "Print",ExpressionUUID->"1d8e3ad7-a4bc-4261-8652-378f5d41a7de"],
Cell[400079, 10292, 357, 9, 24, "Print",ExpressionUUID->"bef3831f-ba56-4d25-88dd-f66ea226e1eb"],
Cell[400439, 10303, 359, 9, 24, "Print",ExpressionUUID->"314f7642-d66c-403e-9912-a78ab34c8074"],
Cell[400801, 10314, 387, 9, 24, "Print",ExpressionUUID->"da7e344f-d36a-482c-8bc9-6931650f4a27"],
Cell[401191, 10325, 437, 9, 24, "Print",ExpressionUUID->"3c2c51e3-eb6c-4e04-adb4-5a1be3847223"],
Cell[401631, 10336, 345, 9, 24, "Print",ExpressionUUID->"26748ba4-e7cb-4bed-ad1d-8d438bd45772"],
Cell[401979, 10347, 605, 15, 24, "Print",ExpressionUUID->"9c4ce5ad-856f-4c70-bb4d-ecb85139ebe6"],
Cell[402587, 10364, 327, 8, 24, "Print",ExpressionUUID->"fdfd9718-79dd-4fde-a6a3-c80c9193c47a"],
Cell[402917, 10374, 351, 9, 24, "Print",ExpressionUUID->"56a8eb8f-9fb4-4145-b268-78031460895b"],
Cell[403271, 10385, 319, 8, 24, "Print",ExpressionUUID->"29f67b32-9535-4dd6-8319-e6e02b0d2580"],
Cell[403593, 10395, 807, 20, 24, "Print",ExpressionUUID->"85cdd79f-34ad-4ac1-b060-1f923fafde13"],
Cell[404403, 10417, 738, 15, 82, "Print",ExpressionUUID->"685473b8-e297-41ab-9779-6cc5076887d0"],
Cell[405144, 10434, 323, 8, 24, "Print",ExpressionUUID->"67051f46-bf39-4632-b14d-4ae37fe6b53d"],
Cell[405470, 10444, 317, 8, 24, "Print",ExpressionUUID->"81ef8489-ebbe-4b28-8b36-f865546bdd74"],
Cell[405790, 10454, 327, 8, 24, "Print",ExpressionUUID->"64680d42-4d7e-4609-aa4f-83627209c9e7"],
Cell[406120, 10464, 319, 8, 24, "Print",ExpressionUUID->"d44ad372-e4a9-4ffb-85d2-aac4cfdfe56f"],
Cell[406442, 10474, 331, 8, 24, "Print",ExpressionUUID->"c209d536-25df-41ea-b5f0-4bd1bd9babfb"],
Cell[406776, 10484, 355, 9, 24, "Print",ExpressionUUID->"742384a0-892e-421a-987c-84dbed35f2a2"],
Cell[407134, 10495, 361, 9, 24, "Print",ExpressionUUID->"71b1ca79-5bea-4ba4-bd5c-59cd48bc6f7a"],
Cell[407498, 10506, 389, 9, 24, "Print",ExpressionUUID->"f4fbebd0-37d7-4e57-a6ba-d549172d39fd"],
Cell[407890, 10517, 437, 9, 24, "Print",ExpressionUUID->"c4561858-8370-4385-a116-c6d858539611"],
Cell[408330, 10528, 340, 8, 24, "Print",ExpressionUUID->"16622adf-561c-4d4a-8152-f32d96edbae9"],
Cell[408673, 10538, 554, 13, 24, "Print",ExpressionUUID->"82ca2f8e-8213-412e-9acc-0207f9072258"],
Cell[409230, 10553, 329, 8, 24, "Print",ExpressionUUID->"ee1a70cf-7122-4117-a79a-fa43874813fb"],
Cell[409562, 10563, 351, 9, 24, "Print",ExpressionUUID->"5f8317ad-aafc-4933-8b0a-8c66af532fac"],
Cell[409916, 10574, 319, 8, 24, "Print",ExpressionUUID->"eab2d725-73fa-47d2-9f35-020ade460a7d"],
Cell[410238, 10584, 807, 20, 24, "Print",ExpressionUUID->"cf3b0286-6afc-4d18-b146-d6cf7d5fead1"],
Cell[411048, 10606, 735, 15, 82, "Print",ExpressionUUID->"d636878d-4520-45de-842b-4b8b3cf71076"],
Cell[411786, 10623, 323, 8, 24, "Print",ExpressionUUID->"060fcd0f-1734-470a-96e7-f1732f75b41b"],
Cell[412112, 10633, 317, 8, 24, "Print",ExpressionUUID->"1e8c8339-e98e-4b62-8cc7-4a2594fe1ea0"],
Cell[412432, 10643, 329, 8, 24, "Print",ExpressionUUID->"62957403-168d-45e3-8d1e-f1aef876de2b"],
Cell[412764, 10653, 319, 8, 24, "Print",ExpressionUUID->"449a984c-f0b4-4b09-a3da-95ae2e18530b"],
Cell[413086, 10663, 331, 8, 24, "Print",ExpressionUUID->"a8e61aab-2275-4f9c-bddf-9eee7fae4fc0"],
Cell[413420, 10673, 355, 9, 24, "Print",ExpressionUUID->"2b04855d-94f9-4600-9263-61294326388f"],
Cell[413778, 10684, 358, 9, 24, "Print",ExpressionUUID->"b34cd493-4604-4c1d-a944-13519aacfe94"],
Cell[414139, 10695, 387, 9, 24, "Print",ExpressionUUID->"7b104cf1-9cb5-4ee0-a986-070f699dc65d"],
Cell[414529, 10706, 436, 9, 24, "Print",ExpressionUUID->"b02807d7-27e7-4c0d-81c6-5cf4d5854629"],
Cell[414968, 10717, 341, 8, 24, "Print",ExpressionUUID->"5e531044-5132-41d1-8015-34ac5466641b"],
Cell[415312, 10727, 554, 13, 24, "Print",ExpressionUUID->"a79dd53c-e702-4fbb-8436-ec6aa42923fe"],
Cell[415869, 10742, 329, 8, 24, "Print",ExpressionUUID->"65b2f3ad-5546-4c28-bc11-179803a83f7b"],
Cell[416201, 10752, 350, 9, 24, "Print",ExpressionUUID->"4db114c3-89f1-4953-803f-00ab6d794ce1"],
Cell[416554, 10763, 317, 8, 24, "Print",ExpressionUUID->"6f64eb96-a053-4069-8b80-f93cca1af6fe"],
Cell[416874, 10773, 802, 19, 24, "Print",ExpressionUUID->"c8341408-1ceb-4f5e-b6c3-5c7aac2d9470"],
Cell[417679, 10794, 732, 15, 82, "Print",ExpressionUUID->"ed0c0f80-637b-4837-bc31-e453c33e75b7"],
Cell[418414, 10811, 317, 8, 24, "Print",ExpressionUUID->"cdb69f16-eacc-4183-9149-d7c5dbefd4c8"],
Cell[418734, 10821, 317, 8, 24, "Print",ExpressionUUID->"9fa1f46a-71e1-43cc-bb60-ac58e78ce865"],
Cell[419054, 10831, 327, 8, 24, "Print",ExpressionUUID->"9bb9b6a1-d2d1-4714-b472-1c6d12af1f8d"],
Cell[419384, 10841, 319, 8, 24, "Print",ExpressionUUID->"a1ebb33e-f943-4588-b228-d4fcdf089e16"],
Cell[419706, 10851, 330, 8, 24, "Print",ExpressionUUID->"b0aa5c66-d21d-479d-876f-ea478fed5b8e"],
Cell[420039, 10861, 355, 9, 24, "Print",ExpressionUUID->"45b84238-d7ac-4cfa-b66f-013cca1326da"],
Cell[420397, 10872, 359, 9, 24, "Print",ExpressionUUID->"d15a0624-8ac7-4462-b34b-90766cf38a1b"],
Cell[420759, 10883, 389, 9, 24, "Print",ExpressionUUID->"f46aa92d-45c7-4e42-84c9-0df3edf6410a"],
Cell[421151, 10894, 437, 9, 24, "Print",ExpressionUUID->"198c1358-95f3-4649-8d25-6ec9a574a004"],
Cell[421591, 10905, 341, 8, 24, "Print",ExpressionUUID->"c1e54ecb-4b9a-4fb7-a342-aa38fa35eb57"],
Cell[421935, 10915, 552, 13, 24, "Print",ExpressionUUID->"dccea7d5-ec0e-4359-b555-631bb9a8f986"],
Cell[422490, 10930, 327, 8, 24, "Print",ExpressionUUID->"8ec7e120-8dea-4d90-8dd7-e1999f68762d"],
Cell[422820, 10940, 353, 9, 24, "Print",ExpressionUUID->"f57dbe46-a9cb-426d-9f0b-370dbe8d3fea"],
Cell[423176, 10951, 317, 8, 24, "Print",ExpressionUUID->"85b2db47-2d65-4647-b9bd-4d9b1f007504"],
Cell[423496, 10961, 801, 20, 24, "Print",ExpressionUUID->"eaccffe3-906b-4f1c-b4ff-b35eee7842ab"],
Cell[424300, 10983, 732, 15, 82, "Print",ExpressionUUID->"b12f58c1-24ce-4f0b-89af-bc95e8e103bb"],
Cell[425035, 11000, 319, 8, 24, "Print",ExpressionUUID->"88d9b4f9-f0c3-4c3d-a1c4-12f5de405cf5"],
Cell[425357, 11010, 317, 8, 24, "Print",ExpressionUUID->"4f4a5f0f-1772-4ac8-a380-ada8ba45f5bb"],
Cell[425677, 11020, 329, 8, 24, "Print",ExpressionUUID->"5d76c542-dff1-40cb-96c0-98903b7cf280"],
Cell[426009, 11030, 321, 8, 24, "Print",ExpressionUUID->"bc1442fa-57f3-4a9c-8a82-06dad4e241dd"],
Cell[426333, 11040, 333, 8, 24, "Print",ExpressionUUID->"2fa85576-6274-4806-afb3-b7fb65e4aa4b"],
Cell[426669, 11050, 357, 9, 24, "Print",ExpressionUUID->"2d042778-2a10-4aa8-856c-f4d257eebd1d"],
Cell[427029, 11061, 359, 9, 24, "Print",ExpressionUUID->"5297c228-5ce2-4fee-8360-c033cdae8b79"],
Cell[427391, 11072, 389, 9, 24, "Print",ExpressionUUID->"07578423-6d0f-4fba-bd06-3bd052f81a80"],
Cell[427783, 11083, 437, 9, 24, "Print",ExpressionUUID->"53525688-a51d-44a7-be7b-1a25cbd2a6a8"],
Cell[428223, 11094, 341, 8, 24, "Print",ExpressionUUID->"be775834-32c5-4d95-be59-5809c54d5b96"],
Cell[428567, 11104, 502, 12, 24, "Print",ExpressionUUID->"2471f248-32ff-4167-9d8b-d611fa2b6278"],
Cell[429072, 11118, 329, 8, 24, "Print",ExpressionUUID->"1687a55d-a15b-4557-bad5-718e4a15ce8a"],
Cell[429404, 11128, 351, 9, 24, "Print",ExpressionUUID->"ad332bf0-1e74-4863-9d99-ec5c0e816696"],
Cell[429758, 11139, 319, 8, 24, "Print",ExpressionUUID->"f29ea8b0-1e3a-4e4f-b0e7-7342acb8aea5"],
Cell[430080, 11149, 803, 19, 24, "Print",ExpressionUUID->"36ac924a-54e1-4ff1-9e82-fd25e76eb66f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[430932, 11174, 417, 10, 73, "Input",ExpressionUUID->"839bca1c-4c76-4d7b-94f7-044870893ab7"],
Cell[431352, 11186, 219408, 4557, 707, "Output",ExpressionUUID->"f2667d92-067d-49ab-af55-9a9951bf61cd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[650809, 15749, 157, 3, 54, "Subsection",ExpressionUUID->"9efffaaf-9e29-44df-9eab-46ec30a8d412"],
Cell[CellGroupData[{
Cell[650991, 15756, 673, 14, 136, "Input",ExpressionUUID->"5784e0f7-1da0-4f26-8516-9d18a8753d06"],
Cell[CellGroupData[{
Cell[651689, 15774, 335, 8, 24, "Print",ExpressionUUID->"33448cfb-e99b-470d-8fa4-2bbd443bc0e0"],
Cell[652027, 15784, 333, 8, 24, "Print",ExpressionUUID->"4a3d3baf-5ed4-467d-b7d5-d99b9448ff7e"],
Cell[652363, 15794, 335, 8, 24, "Print",ExpressionUUID->"8bcec3d0-d7d7-4a3b-8a4d-c76d036c6b87"],
Cell[652701, 15804, 327, 8, 24, "Print",ExpressionUUID->"cec6fb60-3fea-4866-a3ff-a82265488d08"],
Cell[653031, 15814, 437, 9, 24, "Print",ExpressionUUID->"9700d5de-458b-473f-a719-d6072e611c65"],
Cell[653471, 15825, 346, 9, 24, "Print",ExpressionUUID->"70906d47-ac7b-407b-9ec0-b4295b4847b1"],
Cell[653820, 15836, 815, 20, 24, "Print",ExpressionUUID->"4c9578a5-79ec-4cbf-ad16-e911e3e767af"],
Cell[654638, 15858, 329, 8, 24, "Print",ExpressionUUID->"75aa5814-dc7e-4014-adfb-60d8f9b35f14"],
Cell[654970, 15868, 351, 9, 24, "Print",ExpressionUUID->"15a0de74-26e7-4dac-b69a-19754f0fafc3"],
Cell[655324, 15879, 317, 8, 24, "Print",ExpressionUUID->"cfd58e99-b756-4a4f-9d31-aeed4cf820e9"]
}, Open  ]],
Cell[655656, 15890, 157, 3, 34, "Output",ExpressionUUID->"ff855596-d75d-4f29-813e-b2cd13f43bcb"],
Cell[655816, 15895, 154, 3, 34, "Output",ExpressionUUID->"6c286ccc-7827-4431-b0b8-4458d04f8fed"],
Cell[655973, 15900, 537, 13, 34, "Output",ExpressionUUID->"afffa5a9-c1b1-4a24-8141-bf372edafaab"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[656559, 15919, 168, 3, 54, "Subsection",ExpressionUUID->"60472d87-edce-453a-9df5-221f1edccda0"],
Cell[CellGroupData[{
Cell[656752, 15926, 534, 13, 73, "Input",ExpressionUUID->"ed4d82ad-848a-4c34-a309-4d6c3811254c"],
Cell[CellGroupData[{
Cell[657311, 15943, 803, 17, 82, "Print",ExpressionUUID->"b026678f-9133-4073-9e91-f4d67da990db"],
Cell[658117, 15962, 386, 9, 24, "Print",ExpressionUUID->"607130b8-5c40-49c4-865f-af8d1bc5279b"],
Cell[658506, 15973, 384, 9, 24, "Print",ExpressionUUID->"31709c5f-f9d4-43b6-868d-c08de5e3a4f3"],
Cell[658893, 15984, 388, 9, 24, "Print",ExpressionUUID->"a669ed63-67ed-4c7d-a97f-a0334618523b"],
Cell[659284, 15995, 375, 9, 24, "Print",ExpressionUUID->"1a7abc22-4d60-481e-93d9-c675e62dc3ff"],
Cell[659662, 16006, 488, 10, 24, "Print",ExpressionUUID->"8eed4d94-08f7-415e-95b2-11bf4958de36"],
Cell[660153, 16018, 397, 10, 24, "Print",ExpressionUUID->"a1b338f8-5337-44d8-89b6-4c3b499e81a4"],
Cell[660553, 16030, 866, 21, 24, "Print",ExpressionUUID->"ec2a2139-b3f9-4b85-a92e-06117654fb92"],
Cell[661422, 16053, 376, 9, 24, "Print",ExpressionUUID->"dcb8d6ad-397e-4584-a005-7462ad662bd0"],
Cell[661801, 16064, 400, 10, 24, "Print",ExpressionUUID->"e4afa441-d94f-4e22-a8ac-0ee424b9d04e"],
Cell[662204, 16076, 366, 9, 24, "Print",ExpressionUUID->"fa17ffe0-59fb-465b-bd9e-2dca79303cf0"],
Cell[662573, 16087, 866, 20, 24, "Print",ExpressionUUID->"b5d1bd56-1ca7-4ca3-b4d0-53538b63fb34"],
Cell[663442, 16109, 801, 17, 82, "Print",ExpressionUUID->"2852876d-b4da-4b3f-b8fd-74ef4532bd86"],
Cell[664246, 16128, 383, 9, 24, "Print",ExpressionUUID->"debe40b3-dd17-4a8f-9c47-093751e0a06b"],
Cell[664632, 16139, 381, 9, 24, "Print",ExpressionUUID->"e9044f69-1033-4c7b-8c1a-62e332af35e9"],
Cell[665016, 16150, 384, 9, 24, "Print",ExpressionUUID->"4d13badf-b996-4fa6-90fa-596459fd22da"],
Cell[665403, 16161, 374, 9, 24, "Print",ExpressionUUID->"57fb7228-af35-4312-96bc-c871d0bace8d"],
Cell[665780, 16172, 488, 10, 24, "Print",ExpressionUUID->"c3faf8c5-1d6d-46ef-8365-20e23be8dd07"],
Cell[666271, 16184, 395, 10, 24, "Print",ExpressionUUID->"6d39d833-2b46-4ab1-8a26-d917165c41a0"],
Cell[666669, 16196, 860, 21, 24, "Print",ExpressionUUID->"07da0055-4346-44b7-b7a1-74f51d69246e"],
Cell[667532, 16219, 378, 9, 24, "Print",ExpressionUUID->"967a82c9-54ff-4480-81dd-05658825dd1e"],
Cell[667913, 16230, 400, 10, 24, "Print",ExpressionUUID->"a4ac74d4-cfee-4c46-98d9-62fa81bfa4d2"],
Cell[668316, 16242, 370, 9, 24, "Print",ExpressionUUID->"8000ba06-d8dc-493e-9d39-be0c8b623ea3"],
Cell[668689, 16253, 863, 20, 24, "Print",ExpressionUUID->"549ea403-b7f4-478f-be01-1a90bdf566f7"],
Cell[669555, 16275, 797, 17, 82, "Print",ExpressionUUID->"63f8dbe5-6c61-4163-8047-285885af96ff"],
Cell[670355, 16294, 378, 9, 24, "Print",ExpressionUUID->"dbea5d59-8d82-4189-8594-ba4d4eae5005"],
Cell[670736, 16305, 382, 9, 24, "Print",ExpressionUUID->"e3dff94b-18d4-490e-a20b-fb7478f41cc5"],
Cell[671121, 16316, 386, 9, 24, "Print",ExpressionUUID->"cb465785-5cee-4fa8-8996-8fcc4379b557"],
Cell[671510, 16327, 376, 9, 24, "Print",ExpressionUUID->"1799a502-5b6c-466b-a382-e16ed49d35d8"],
Cell[671889, 16338, 486, 10, 24, "Print",ExpressionUUID->"458ce96d-d59e-4ca8-8def-3a87a5f31561"],
Cell[672378, 16350, 395, 10, 24, "Print",ExpressionUUID->"d3664e6a-6df7-449a-bbaa-cdb52cdc67b1"],
Cell[672776, 16362, 807, 20, 24, "Print",ExpressionUUID->"61c2de00-d16d-47b4-8329-5f14332ac66d"],
Cell[673586, 16384, 376, 9, 24, "Print",ExpressionUUID->"6ad6aaea-a5f5-40dd-95e8-7066fb3b1b5f"],
Cell[673965, 16395, 400, 10, 24, "Print",ExpressionUUID->"1c5a03c3-ac6c-4795-bbcf-6a582029f663"],
Cell[674368, 16407, 368, 9, 24, "Print",ExpressionUUID->"5dc18646-25c0-42a0-aa0c-1627e6d56827"],
Cell[674739, 16418, 864, 20, 24, "Print",ExpressionUUID->"a60035f8-4b52-49fc-b858-a161c3f21d88"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[675652, 16444, 190, 4, 30, "Input",ExpressionUUID->"2b31ea98-5ae4-476b-b4ff-804030ebe237"],
Cell[675845, 16450, 124680, 2451, 417, "Output",ExpressionUUID->"b5ef083a-696c-4a54-81ac-46ad4e7aa29d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> 7d.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    131849,       3541]
NotebookOptionsPosition[    115306,       3322]
NotebookOutlinePosition[    115702,       3338]
CellTagsIndexPosition[    115659,       3335]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["7d: SL(5)", "Title",
 CellChangeTimes->{{3.9877758055380983`*^9, 
  3.987775808592257*^9}},ExpressionUUID->"5105b6d9-bfe7-4af9-8702-\
13baec24d71d"],

Cell[CellGroupData[{

Cell["Functions", "Section",
 CellChangeTimes->{{3.987775943033843*^9, 
  3.987775946680006*^9}},ExpressionUUID->"11bca278-065e-423a-bfea-\
f72ecd7aa691"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d7ChargeDim", "=", "10"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"d7ModuliDim", "=", "14"}], ";"}]}], "Input",
 CellChangeTimes->{{3.987775931496154*^9, 3.987775933126731*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"0ea469f2-b985-4880-be37-5431bf12d498"],

Cell[CellGroupData[{

Cell["Utilities", "Subsection",
 CellChangeTimes->{{3.9877759489784737`*^9, 
  3.9877759504889917`*^9}},ExpressionUUID->"620575d5-d050-4086-886a-\
a9fc7ee4eb67"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "MatKey", ",", "VecKey", ",", "Mod2", ",", "BlockDiag", ",", "CartanA", 
     ",", "CartanD", ",", "DirectSumGram"}], "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MatKey", "[", "m_", "]"}], ":=", 
    RowBox[{"ToString", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", "m", "]"}], ",", "InputForm"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"VecKey", "[", "v_", "]"}], ":=", 
    RowBox[{"FromDigits", "[", 
     RowBox[{"v", ",", "2"}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Mod2", "[", "x_", "]"}], ":=", 
    RowBox[{"Mod", "[", 
     RowBox[{"x", ",", "2"}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"BlockDiag", "[", "mats_List", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dims", ",", "n", ",", "pos", ",", "out"}], "}"}], ",", 
      RowBox[{
       RowBox[{"dims", "=", 
        RowBox[{"Length", "/@", "mats"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"n", "=", 
        RowBox[{"Total", "[", "dims", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pos", "=", 
        RowBox[{"Accumulate", "[", 
         RowBox[{"Prepend", "[", 
          RowBox[{"dims", ",", "0"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"out", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"out", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"pos", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "+", "1"}], ";;", 
              RowBox[{"pos", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"pos", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "+", "1"}], ";;", 
              RowBox[{"pos", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}]}]}], "]"}], "]"}], "=", 
          
          RowBox[{"mats", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "mats", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "out"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CartanA", "[", 
     RowBox[{"n_Integer", "?", "Positive"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"g", "=", 
        RowBox[{"2", " ", 
         RowBox[{"IdentityMatrix", "[", "n", "]"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", 
              RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "=", 
           RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"i", "+", "1"}], ",", "i"}], "]"}], "]"}], "=", 
           RowBox[{"-", "1"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "g"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CartanD", "[", "3", "]"}], ":=", 
    RowBox[{"CartanA", "[", "3", "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CartanD", "[", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", ">=", "4"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"g", "=", 
         RowBox[{"2", " ", 
          RowBox[{"IdentityMatrix", "[", "n", "]"}]}]}], ",", "edges"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{"edges", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"i", "+", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"n", "-", "2"}], ",", "n"}], "}"}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"e", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"e", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], "=", 
           RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"e", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"e", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "=", 
           RowBox[{"-", "1"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"e", ",", "edges"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "g"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DirectSumGram", "[", "blocks_List", "]"}], ":=", 
   RowBox[{"BlockDiag", "[", "blocks", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987775953483966*^9, 3.9877759553180532`*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"e04d7dd2-2be1-482e-b289-783056b0fe34"]
}, Closed]],

Cell[CellGroupData[{

Cell["7 maximal lattices", "Subsection",
 CellChangeTimes->{{3.9877759845994787`*^9, 
  3.98777600178263*^9}},ExpressionUUID->"cb9200fc-808a-4d9e-a07d-\
e036fca710d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"A5Plus2Gram", ",", "A5Plus3Gram", ",", "d7LatticeData"}], "]"}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A5Plus2Gram", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{"-", "2"}], ",", "2", ",", 
        RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "4", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}], ",", "4", ",", 
        RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "4", ",", 
        RowBox[{"-", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "4"}], "}"}]}], "}"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A5Plus3Gram", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "3"}], ",", "0", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6", ",", 
        RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "3"}], ",", "6", ",", 
        RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "3"}], ",", "6", ",", 
        RowBox[{"-", "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "0", ",", "0", ",", 
        RowBox[{"-", "3"}], ",", "6"}], "}"}]}], "}"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d7LatticeData", "=", 
   RowBox[{"<|", 
    RowBox[{
     RowBox[{"\"\<A1^5\>\"", "->", 
      RowBox[{"2", " ", 
       RowBox[{"IdentityMatrix", "[", "5", "]"}]}]}], ",", 
     RowBox[{"\"\<A5\>\"", "->", 
      RowBox[{"CartanA", "[", "5", "]"}]}], ",", 
     RowBox[{"\"\<A5*\>\"", "->", 
      RowBox[{"6", " ", 
       RowBox[{"Inverse", "[", 
        RowBox[{"CartanA", "[", "5", "]"}], "]"}]}]}], ",", 
     RowBox[{"\"\<D5\>\"", "->", 
      RowBox[{"CartanD", "[", "5", "]"}]}], ",", 
     RowBox[{"\"\<D5*\>\"", "->", 
      RowBox[{"4", " ", 
       RowBox[{"Inverse", "[", 
        RowBox[{"CartanD", "[", "5", "]"}], "]"}]}]}], ",", 
     RowBox[{"\"\<A5+2\>\"", "->", "A5Plus2Gram"}], ",", 
     RowBox[{"\"\<A5+3\>\"", "->", "A5Plus3Gram"}]}], "|>"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9877759594704*^9, 3.987775961070765*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"83379e26-ff12-4625-93c7-e342ecdf31f1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Aut(L)", "Subsection",
 CellChangeTimes->{{3.987776016858244*^9, 
  3.987776017777844*^9}},ExpressionUUID->"f75543c8-15d9-4c21-82bd-\
82f62a75c851"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "ClearDenominatorsMatrix", ",", "CandidateRowsOfNorm", ",", 
     "PositiveLatticeAutomorphisms"}], "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ClearDenominatorsMatrix", "[", "G_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "den", "}"}], ",", 
      RowBox[{
       RowBox[{"den", "=", 
        RowBox[{"LCM", "@@", 
         RowBox[{"Denominator", "[", 
          RowBox[{"Flatten", "[", "G", "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"den", " ", "G"}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CandidateRowsOfNorm", "[", 
     RowBox[{"G_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"CandidateRowsOfNorm", "[", 
      RowBox[{"G", ",", "q"}], "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", ",", "lambdaMin", ",", "bound"}], "}"}], ",", 
       RowBox[{
        RowBox[{"n", "=", 
         RowBox[{"Length", "[", "G", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lambdaMin", "=", 
         RowBox[{"Min", "[", 
          RowBox[{"Eigenvalues", "[", 
           RowBox[{"N", "[", "G", "]"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"bound", "=", 
         RowBox[{
          RowBox[{"Ceiling", "[", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"N", "[", "q", "]"}], "/", "lambdaMin"}], "]"}], "]"}], 
          "+", "1"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"Tuples", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{"-", "bound"}], ",", "bound"}], "]"}], ",", "n"}], 
           "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", ".", "G", ".", "#"}], "==", "q"}], "&"}]}], 
         "]"}]}]}], "]"}]}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PositiveLatticeAutomorphisms", "[", "Gin_", "]"}], ":=", 
   RowBox[{
    RowBox[{"PositiveLatticeAutomorphisms", "[", "Gin", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"G", ",", "n", ",", "extend", ",", "harvested"}], "}"}], ",", 
      RowBox[{
       RowBox[{"G", "=", 
        RowBox[{"ClearDenominatorsMatrix", "[", "Gin", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "G", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"harvested", "=", 
        RowBox[{
         RowBox[{"Reap", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"extend", "[", "rows_List", "]"}], ":=", 
            RowBox[{"Module", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"k", ",", "candidates", ",", "A"}], "}"}], ",", 
              RowBox[{
               RowBox[{"k", "=", 
                RowBox[{
                 RowBox[{"Length", "[", "rows", "]"}], "+", "1"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"k", ">", "n"}], ",", 
                 RowBox[{
                  RowBox[{"A", "=", "rows"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"A", ".", "G", ".", 
                    RowBox[{"Transpose", "[", "A", "]"}]}], "===", "G"}], "&&", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Det", "[", "A", "]"}], "^", "2"}], "==", "1"}]}],
                     ",", 
                    RowBox[{"Sow", "[", "A", "]"}]}], "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"candidates", "=", 
                   RowBox[{"Select", "[", 
                    RowBox[{
                    RowBox[{"CandidateRowsOfNorm", "[", 
                    RowBox[{"G", ",", 
                    RowBox[{"G", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "k"}], "]"}], "]"}]}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"And", "@@", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"rows", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ".", "G", ".", "#"}], "==", 
                    RowBox[{"G", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "k"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], 
                    "]"}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"Scan", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"extend", "[", 
                    RowBox[{"Append", "[", 
                    RowBox[{"rows", ",", "#"}], "]"}], "]"}], "&"}], ",", 
                    "candidates"}], "]"}]}]}], "]"}]}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"extend", "[", 
            RowBox[{"{", "}"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"harvested", "===", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"DeleteDuplicates", "[", 
          RowBox[{"First", "[", "harvested", "]"}], "]"}]}], "]"}]}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987776018461356*^9, 3.987776021063839*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"9cdd6472-2dcc-469c-bcf2-fe5a16edcc05"]
}, Closed]],

Cell[CellGroupData[{

Cell["Charge and phase shift lattice", "Subsection",
 CellChangeTimes->{{3.9877760280996428`*^9, 3.9877760306782637`*^9}, {
  3.987782152574835*^9, 
  3.987782154113996*^9}},ExpressionUUID->"7ab23d92-bad3-498f-ad00-\
4e28560a2452"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "TwoFormSubsets", ",", "TwoFormVectorAsSubsets", ",", "Wedge2Vector", ",",
      "PureTwoForms", ",", "PureTwoFormQ", ",", "TwoFormActionMod2"}], "]"}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TwoFormSubsets", "[", "]"}], ":=", 
    RowBox[{"Subsets", "[", 
     RowBox[{
      RowBox[{"Range", "[", "5", "]"}], ",", 
      RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TwoFormVectorAsSubsets", "[", "v_", "]"}], ":=", 
    RowBox[{"Pick", "[", 
     RowBox[{
      RowBox[{"TwoFormSubsets", "[", "]"}], ",", "v", ",", "1"}], "]"}]}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wedge2Vector", "[", 
     RowBox[{"u_", ",", "w_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"subs", "=", 
        RowBox[{"TwoFormSubsets", "[", "]"}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"u", "[", 
             RowBox[{"[", 
              RowBox[{"ij", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"[", 
              RowBox[{"ij", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"u", "[", 
             RowBox[{"[", 
              RowBox[{"ij", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"[", 
              RowBox[{"ij", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}]}], ",", "2"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ij", ",", "subs"}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PureTwoForms", "[", "]"}], ":=", 
    RowBox[{
     RowBox[{"PureTwoForms", "[", "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"vecs", ",", "pairs", ",", "forms"}], "}"}], ",", 
       RowBox[{
        RowBox[{"vecs", "=", 
         RowBox[{"Rest", "[", 
          RowBox[{"Tuples", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", "5"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"pairs", "=", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Tuples", "[", 
            RowBox[{"vecs", ",", "2"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"MatrixRank", "[", 
              RowBox[{"#", ",", 
               RowBox[{"Modulus", "->", "2"}]}], "]"}], "==", "2"}], "&"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"forms", "=", 
         RowBox[{"DeleteDuplicates", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Wedge2Vector", "@@", "#"}], "&"}], "/@", "pairs"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"SortBy", "[", 
         RowBox[{"forms", ",", "VecKey"}], "]"}]}]}], "]"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PureTwoFormQ", "[", "z_", "]"}], ":=", 
    RowBox[{"MemberQ", "[", 
     RowBox[{
      RowBox[{"PureTwoForms", "[", "]"}], ",", "z"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"TwoFormActionMod2", "[", "g_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"subs", ",", "A"}], "}"}], ",", 
     RowBox[{
      RowBox[{"subs", "=", 
       RowBox[{"TwoFormSubsets", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"A", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Inverse", "[", "g", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Det", "[", 
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"subs", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"subs", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "subs", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", "subs", "]"}]}], "}"}]}], "]"}], ",", 
        "2"}], "]"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987776033927498*^9, 3.987776035901136*^9}, 
   3.987779383003056*^9, {3.987781636174733*^9, 3.987781639168501*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"8cde19a4-3e9c-4397-a2ec-36f8eba6a667"]
}, Closed]],

Cell[CellGroupData[{

Cell["Moduli", "Subsection",
 CellChangeTimes->{{3.987776059212955*^9, 
  3.987776061587184*^9}},ExpressionUUID->"64acf66c-0c64-4dd0-af31-\
269cca85d228"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "SymmetricPairs", ",", "SymmetricBasis", ",", "SymmetricVec", ",", 
     "SymmetricRepMatrix", ",", "FixedModuliDimD7"}], "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SymmetricPairs", "[", 
     RowBox[{"n_", ":", "5"}], "]"}], ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "i", ",", "n"}], "}"}]}], "]"}], ",", "1"}], 
     "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SymmetricBasis", "[", 
     RowBox[{"n_", ":", "5"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"SymmetricBasis", "[", "n", "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"pairs", ",", "mats"}], "}"}], ",", 
       RowBox[{
        RowBox[{"pairs", "=", 
         RowBox[{"SymmetricPairs", "[", "n", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"mats", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Module", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"M", "=", 
                RowBox[{"ConstantArray", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ",", "i", ",", 
               "j"}], "}"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i", ",", "j"}], "}"}], "=", "p"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"M", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", "1"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"M", "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "i"}], "]"}], "]"}], "=", "1"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"i", "==", "j"}], ",", 
                RowBox[{
                 RowBox[{"M", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", "1"}]}], "]"}],
               ";", "\[IndentingNewLine]", "M"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "pairs"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "mats"}]}], "]"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SymmetricVec", "[", "M_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"pairs", "=", 
        RowBox[{"SymmetricPairs", "[", 
         RowBox[{"Length", "[", "M", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "pairs"}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SymmetricRepMatrix", "[", "A_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"basis", ",", "cols"}], "}"}], ",", 
      RowBox[{
       RowBox[{"basis", "=", 
        RowBox[{"SymmetricBasis", "[", 
         RowBox[{"Length", "[", "A", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"cols", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"SymmetricVec", "[", 
           RowBox[{"A", ".", "#", ".", 
            RowBox[{"Transpose", "[", "A", "]"}]}], "]"}], "&"}], "/@", 
         "basis"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Transpose", "[", "cols", "]"}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FixedModuliDimD7", "[", 
    RowBox[{"G_", ",", "gens_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n", ",", "basis", ",", "id", ",", "rows", ",", "traceRow", ",", 
       "Ginv"}], "}"}], ",", 
     RowBox[{
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "G", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"basis", "=", 
       RowBox[{"SymmetricBasis", "[", "n", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"id", "=", 
       RowBox[{"IdentityMatrix", "[", 
        RowBox[{"Length", "[", "basis", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rows", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"gens", "===", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"Join", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"SymmetricRepMatrix", "[", "#", "]"}], "-", "id"}], 
              ")"}], "&"}], "/@", "gens"}], ")"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Ginv", "=", 
       RowBox[{"Inverse", "[", "G", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"traceRow", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Tr", "[", 
          RowBox[{"Ginv", ".", "#"}], "]"}], "&"}], "/@", "basis"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Length", "@", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{"rows", ",", 
            RowBox[{"{", "traceRow", "}"}]}], "]"}], ",", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", 
            RowBox[{"Length", "[", "basis", "]"}]}], "]"}]}], "]"}], 
        "]"}]}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987776067001589*^9, 3.987776068536573*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"b62df5a2-e1e2-4d8e-a107-464c50b3994c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Orbit and stabilizer", "Subsection",
 CellChangeTimes->{{3.987776085901132*^9, 
  3.9877760880087214`*^9}},ExpressionUUID->"e208b344-2373-4835-a9f0-\
6380420944ca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "AnalyzeD7PureOrbits", ",", "AnalyzeD7Lattice", ",", 
     "D7SuccessfulRepresentativeRows", ",", 
     "D7SuccessfulRepresentativeDataset", ",", "D7StatusDataset"}], "]"}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AnalyzeD7PureOrbits", "[", 
     RowBox[{"G_", ",", "groupSO_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"spinMats", ",", "pure", ",", "unseen", ",", 
        RowBox[{"results", "=", 
         RowBox[{"{", "}"}]}], ",", "v", ",", "images", ",", "orbit", ",", 
        "orbitKeys", ",", "pos", ",", "stab", ",", "fixedDim"}], "}"}], ",", 
      RowBox[{
       RowBox[{"spinMats", "=", 
        RowBox[{"TwoFormActionMod2", "/@", "groupSO"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pure", "=", 
        RowBox[{"PureTwoForms", "[", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"unseen", "=", 
        RowBox[{"AssociationThread", "[", 
         RowBox[{
          RowBox[{"VecKey", "/@", "pure"}], "->", "pure"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "unseen", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"v", "=", 
           RowBox[{"First", "[", 
            RowBox[{"Values", "[", "unseen", "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"images", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"#", ".", "v"}], ",", "2"}], "]"}], "&"}], "/@", 
            "spinMats"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"orbit", "=", 
           RowBox[{"DeleteDuplicates", "[", "images", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"orbitKeys", "=", 
           RowBox[{"VecKey", "/@", "orbit"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"KeyDropFrom", "[", 
           RowBox[{"unseen", ",", "orbitKeys"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"pos", "=", 
           RowBox[{"Flatten", "@", 
            RowBox[{"Position", "[", 
             RowBox[{"images", ",", "v"}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"stab", "=", 
           RowBox[{"groupSO", "[", 
            RowBox[{"[", "pos", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"fixedDim", "=", 
           RowBox[{"FixedModuliDimD7", "[", 
            RowBox[{"G", ",", "stab"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"results", ",", 
            RowBox[{"<|", 
             RowBox[{
              RowBox[{"\"\<Representative\>\"", "->", "v"}], ",", 
              RowBox[{"\"\<RepresentativeAsForms\>\"", "->", 
               RowBox[{"TwoFormVectorAsSubsets", "[", "v", "]"}]}], ",", 
              RowBox[{"\"\<OrbitSize\>\"", "->", 
               RowBox[{"Length", "[", "orbit", "]"}]}], ",", 
              RowBox[{"\"\<StabilizerSize\>\"", "->", 
               RowBox[{"Length", "[", "stab", "]"}]}], ",", 
              RowBox[{"\"\<FixedModuliDim\>\"", "->", "fixedDim"}], ",", 
              RowBox[{"\"\<SuccessQ\>\"", "->", 
               RowBox[{"fixedDim", "==", "0"}]}], ",", 
              RowBox[{"\"\<StabilizerElements\>\"", "->", "stab"}]}], 
             "|>"}]}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"SortBy", "[", 
        RowBox[{"results", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"#", "[", "\"\<FixedModuliDim\>\"", "]"}], ",", 
            RowBox[{"#", "[", "\"\<OrbitSize\>\"", "]"}]}], "}"}], "&"}]}], 
        "]"}]}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AnalyzeD7Lattice", "[", 
     RowBox[{"name_", ",", "G_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "aut", ",", "autSO", ",", "orbitResults", ",", "successful", ",", 
        "spectrum", ",", "minFixed"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Analyzing \>\"", ",", "name"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"aut", "=", 
        RowBox[{"PositiveLatticeAutomorphisms", "[", "G", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"autSO", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"aut", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Det", "[", "#", "]"}], "==", "1"}], "&"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  |Aut(L)| = \>\"", ",", 
         RowBox[{"Length", "[", "aut", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  |Aut(L) det=1| = \>\"", ",", 
         RowBox[{"Length", "[", "autSO", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  pure two-forms = \>\"", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"PureTwoForms", "[", "]"}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"orbitResults", "=", 
        RowBox[{"AnalyzeD7PureOrbits", "[", 
         RowBox[{"G", ",", "autSO"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"spectrum", "=", 
        RowBox[{"Counts", "[", 
         RowBox[{"Lookup", "[", 
          RowBox[{"orbitResults", ",", "\"\<FixedModuliDim\>\""}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"minFixed", "=", 
        RowBox[{"Min", "[", 
         RowBox[{"Lookup", "[", 
          RowBox[{"orbitResults", ",", "\"\<FixedModuliDim\>\""}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"successful", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"orbitResults", ",", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"#", "[", "\"\<SuccessQ\>\"", "]"}], "]"}], "&"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  pure-spinor orbit count = \>\"", ",", 
         RowBox[{"Length", "[", "orbitResults", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  fixed-moduli spectrum = \>\"", ",", "spectrum"}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  min fixed moduli = \>\"", ",", "minFixed"}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  successful representatives = \>\"", ",", 
         RowBox[{"Length", "[", "successful", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<  possible = \>\"", ",", 
         RowBox[{
          RowBox[{"Length", "[", "successful", "]"}], ">", "0"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<Name\>\"", "->", "name"}], ",", 
         RowBox[{"\"\<Gram\>\"", "->", "G"}], ",", 
         RowBox[{"\"\<AutSize\>\"", "->", 
          RowBox[{"Length", "[", "aut", "]"}]}], ",", 
         RowBox[{"\"\<AutSOSize\>\"", "->", 
          RowBox[{"Length", "[", "autSO", "]"}]}], ",", 
         RowBox[{"\"\<AutSOElements\>\"", "->", "autSO"}], ",", 
         RowBox[{"\"\<PureOrbitCount\>\"", "->", 
          RowBox[{"Length", "[", "orbitResults", "]"}]}], ",", 
         RowBox[{"\"\<OrbitResults\>\"", "->", "orbitResults"}], ",", 
         RowBox[{"\"\<FixedModuliSpectrum\>\"", "->", "spectrum"}], ",", 
         RowBox[{"\"\<MinFixedModuliDim\>\"", "->", "minFixed"}], ",", 
         RowBox[{"\"\<PossibleQ\>\"", "->", 
          RowBox[{
           RowBox[{"Length", "[", "successful", "]"}], ">", "0"}]}], ",", 
         RowBox[{"\"\<SuccessfulRepresentativeCount\>\"", "->", 
          RowBox[{"Length", "[", "successful", "]"}]}], ",", 
         RowBox[{"\"\<SuccessfulRepresentatives\>\"", "->", "successful"}]}], 
        "|>"}]}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
    "D7SuccessfulRepresentativeRows", "[", "results_Association", "]"}], ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"KeyValueMap", "[", 
       RowBox[{
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"name", ",", "result"}], "}"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"result", "===", "$Failed"}], "||", 
             RowBox[{"!", 
              RowBox[{"AssociationQ", "[", "result", "]"}]}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"MapIndexed", "[", 
             RowBox[{
              RowBox[{"Function", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"rep", ",", "ind"}], "}"}], ",", 
                RowBox[{"<|", 
                 RowBox[{
                  RowBox[{"\"\<Lattice\>\"", "->", "name"}], ",", 
                  RowBox[{"\"\<SuccessIndex\>\"", "->", 
                   RowBox[{"ind", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                  RowBox[{"\"\<vAsForms\>\"", "->", 
                   RowBox[{
                   "rep", "[", "\"\<RepresentativeAsForms\>\"", "]"}]}], ",", 
                  
                  RowBox[{"\"\<OrbitSize\>\"", "->", 
                   RowBox[{"rep", "[", "\"\<OrbitSize\>\"", "]"}]}], ",", 
                  RowBox[{"\"\<StabilizerSize\>\"", "->", 
                   RowBox[{"rep", "[", "\"\<StabilizerSize\>\"", "]"}]}], ",", 
                  RowBox[{"\"\<FixedModuliDim\>\"", "->", 
                   RowBox[{"rep", "[", "\"\<FixedModuliDim\>\"", "]"}]}]}], 
                 "|>"}]}], "]"}], ",", 
              RowBox[{
              "result", "[", "\"\<SuccessfulRepresentatives\>\"", "]"}]}], 
             "]"}]}], "]"}]}], "]"}], ",", "results"}], "]"}], ",", "1"}], 
     "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
    "D7SuccessfulRepresentativeDataset", "[", "results_Association", "]"}], ":=", 
    RowBox[{"Dataset", "[", 
     RowBox[{"D7SuccessfulRepresentativeRows", "[", "results", "]"}], "]"}]}],
    ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D7StatusDataset", "[", "results_Association", "]"}], ":=", 
   RowBox[{"Dataset", "[", 
    RowBox[{"KeyValueMap", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<Lattice\>\"", "->", "#1"}], ",", 
         RowBox[{"\"\<|Aut(L)|\>\"", "->", 
          RowBox[{"#2", "[", "\"\<AutSize\>\"", "]"}]}], ",", 
         RowBox[{"\"\<|Aut(L) det=1|\>\"", "->", 
          RowBox[{"#2", "[", "\"\<AutSOSize\>\"", "]"}]}], ",", 
         RowBox[{"\"\<pure-form orbits\>\"", "->", 
          RowBox[{"#2", "[", "\"\<PureOrbitCount\>\"", "]"}]}], ",", 
         RowBox[{"\"\<fixed-moduli spectrum\>\"", "->", 
          RowBox[{"#2", "[", "\"\<FixedModuliSpectrum\>\"", "]"}]}], ",", 
         RowBox[{"\"\<min fixed moduli\>\"", "->", 
          RowBox[{"#2", "[", "\"\<MinFixedModuliDim\>\"", "]"}]}], ",", 
         RowBox[{"\"\<successful reps\>\"", "->", 
          RowBox[{"#2", "[", "\"\<SuccessfulRepresentativeCount\>\"", "]"}]}],
          ",", 
         RowBox[{"\"\<possible\>\"", "->", 
          RowBox[{"#2", "[", "\"\<PossibleQ\>\"", "]"}]}]}], "|>"}], "&"}], 
      ",", "results"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987776091478223*^9, 3.987776094207452*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"2aff642a-1f4c-4fcc-8a05-2d0f47281447"]
}, Closed]],

Cell[CellGroupData[{

Cell["Progress monitor", "Subsection",
 CellChangeTimes->{{3.9877761588176928`*^9, 
  3.987776160743289*^9}},ExpressionUUID->"b39f67d9-4f78-4267-9094-\
8e893c23941c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "RunD7WithProgress", "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RunD7WithProgress", "[", 
    RowBox[{"latticeAssoc_", ":", "d7LatticeData"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"names", ",", "n", ",", 
       RowBox[{"currentName", "=", "\"\<-\>\""}], ",", 
       RowBox[{"currentIndex", "=", "0"}], ",", 
       RowBox[{"currentStatus", "=", "\"\<not started\>\""}], ",", "runStart",
        ",", "thisStart", ",", "t", ",", "result"}], "}"}], ",", 
     RowBox[{
      RowBox[{"names", "=", 
       RowBox[{"Keys", "[", "latticeAssoc", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "names", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"$D7RunResults", "=", 
       RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"$D7RunTimings", "=", 
       RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"$D7RunFailures", "=", 
       RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"runStart", "=", 
       RowBox[{"AbsoluteTime", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"currentIndex", "=", "i"}], ";", "\[IndentingNewLine]", 
            RowBox[{"currentName", "=", 
             RowBox[{"names", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"currentStatus", "=", "\"\<running\>\""}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"thisStart", "=", 
             RowBox[{"AbsoluteTime", "[", "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"Print", "[", 
             RowBox[{
             "\"\<\\n==============================\\n\>\"", ",", 
              "\"\<Starting \>\"", ",", "currentName", ",", "\"\<  (\>\"", 
              ",", "i", ",", "\"\</\>\"", ",", "n", ",", "\"\<)\\n\>\"", ",", 
              "\"\<==============================\>\""}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"t", ",", "result"}], "}"}], "=", 
             RowBox[{"AbsoluteTiming", "[", 
              RowBox[{"Check", "[", 
               RowBox[{
                RowBox[{"AnalyzeD7Lattice", "[", 
                 RowBox[{"currentName", ",", 
                  RowBox[{"latticeAssoc", "[", "currentName", "]"}]}], "]"}], 
                ",", "$Failed"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"result", "===", "$Failed"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"$D7RunFailures", "[", "currentName", "]"}], "=", 
                "True"}], ";", "\[IndentingNewLine]", 
               RowBox[{"currentStatus", "=", "\"\<failed\>\""}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Print", "[", 
                RowBox[{
                "\"\<FAILED \>\"", ",", "currentName", ",", "\"\< after \>\"",
                  ",", 
                 RowBox[{"NumberForm", "[", 
                  RowBox[{"t", ",", 
                   RowBox[{"{", 
                    RowBox[{"8", ",", "2"}], "}"}]}], "]"}], ",", 
                 "\"\< seconds.\>\""}], "]"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"$D7RunResults", "[", "currentName", "]"}], "=", 
                "result"}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"$D7RunTimings", "[", "currentName", "]"}], "=", 
                "t"}], ";", "\[IndentingNewLine]", 
               RowBox[{"currentStatus", "=", "\"\<done\>\""}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Print", "[", 
                RowBox[{
                "\"\<Finished \>\"", ",", "currentName", ",", "\"\< in \>\"", 
                 ",", 
                 RowBox[{"NumberForm", "[", 
                  RowBox[{"t", ",", 
                   RowBox[{"{", 
                    RowBox[{"8", ",", "2"}], "}"}]}], "]"}], ",", 
                 "\"\< seconds.  \>\"", ",", "\"\<Successful reps: \>\"", ",", 
                 RowBox[{
                 "result", "[", "\"\<SuccessfulRepresentativeCount\>\"", 
                  "]"}], ",", "\"\<.\>\""}], "]"}]}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"<|", 
          RowBox[{
           RowBox[{"\"\<Results\>\"", "->", "$D7RunResults"}], ",", 
           RowBox[{"\"\<Timings\>\"", "->", "$D7RunTimings"}], ",", 
           RowBox[{"\"\<Failures\>\"", "->", "$D7RunFailures"}]}], "|>"}]}], 
        ",", 
        RowBox[{"Grid", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\"\<Current lattice\>\"", ",", "currentName"}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Progress\>\"", ",", 
              RowBox[{
               RowBox[{"ToString", "[", "currentIndex", "]"}], "<>", 
               "\"\</\>\"", "<>", 
               RowBox[{"ToString", "[", "n", "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Status\>\"", ",", "currentStatus"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Finished lattices\>\"", ",", 
              RowBox[{"Length", "[", "$D7RunResults", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Failed lattices\>\"", ",", 
              RowBox[{"Length", "[", "$D7RunFailures", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Elapsed seconds\>\"", ",", 
              RowBox[{"NumberForm", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"AbsoluteTime", "[", "]"}], "-", "runStart"}], ",", 
                RowBox[{"{", 
                 RowBox[{"8", ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Current lattice seconds\>\"", ",", 
              RowBox[{"NumberForm", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"AbsoluteTime", "[", "]"}], "-", "thisStart"}], ",", 
                
                RowBox[{"{", 
                 RowBox[{"8", ",", "1"}], "}"}]}], "]"}]}], "}"}]}], "}"}], 
          ",", 
          RowBox[{"Frame", "->", "All"}], ",", 
          RowBox[{"Alignment", "->", "Left"}]}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.987776161487337*^9, 3.9877761703510017`*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"da2830b3-4d31-4955-8c11-9bb450a03ab6"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Theory", "Section",
 CellChangeTimes->{
  3.987776846946144*^9, {3.987777315595127*^9, 
   3.987777317418846*^9}},ExpressionUUID->"2b7fcc46-4c15-48bc-a5ac-\
67e49754c97f"],

Cell[CellGroupData[{

Cell["Moduli space and basic strategy", "Subsection",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877768469780817`*^9},ExpressionUUID->"eb7dd196-faca-4abc-98b0-\
b7239d3c12cf"],

Cell[TextData[{
 "For compactification to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["d", "TI"], "=", "7"}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"59a2f65f-b618-49a3-971f-50d4ffaca563"],
 ", the moduli space is"
}], "Text",
 CellChangeTimes->{
  3.987776846989841*^9, {3.987777006750298*^9, 
   3.987777009372967*^9}},ExpressionUUID->"82cfb002-2cf1-43d8-974d-\
ddb29da2fed2"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox["SL", "TR"], 
   RowBox[{"(", 
    RowBox[{"5", ",", "\[DoubleStruckCapitalZ]"}], ")"}], "\[Backslash]", 
   StyleBox["SL", "TR"], 
   RowBox[{"(", 
    RowBox[{"5", ",", "\[DoubleStruckCapitalR]"}], ")"}], "/", 
   StyleBox["SO", "TR"], 
   RowBox[{"(", "5", ")"}]}], TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877768470139914`*^9},ExpressionUUID->"028cd0b3-a468-462b-b65e-\
444e827840d8"],

Cell[TextData[{
 "Geometrically, this is the moduli space of unimodular positive definite \
lattices in ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[DoubleStruckCapitalR]", "5"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"0fe43504-fbdd-4fec-8651-2aad15166dfc"],
 ", modulo changes of integral basis and rotations. ",
 "The isolated orbifold points are therefore represented by positive definite \
rank-five lattices whose automorphism groups act irreducibly on ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[DoubleStruckCapitalR]", "5"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"e7b86d97-f67c-44fe-a60b-e8886fd6874a"],
 "."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776847029744*^9},ExpressionUUID->"ca020566-9e08-4a43-a27e-\
7f16abaf19c6"],

Cell["\<\
In dimension five, the maximal finite irreducible positive definite lattice \
points are classified. The seven lattices considered in the scan are\
\>", "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877768470421257`*^9},ExpressionUUID->"1e91b3e6-9585-4e67-8feb-\
f04a8b423c56"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    SubscriptBox["A", "1"], "5"], ",", "\[ThinSpace]", 
   SubscriptBox["A", "5"], ",", "\[ThinSpace]", 
   SuperscriptBox[
    SubscriptBox["A", "5"], "*"], ",", "\[ThinSpace]", 
   SubscriptBox["D", "5"], ",", "\[ThinSpace]", 
   SuperscriptBox[
    SubscriptBox["D", "5"], "*"], ",", "\[ThinSpace]", 
   SuperscriptBox[
    SubscriptBox["A", "5"], 
    RowBox[{"+", "2"}]], ",", "\[ThinSpace]", 
   SuperscriptBox[
    SubscriptBox["A", "5"], 
    RowBox[{"+", "3"}]]}], TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.987776847057207*^9, {3.987777037757573*^9, 
   3.9877770478835983`*^9}},ExpressionUUID->"da711f09-2a86-4701-8ec0-\
8fdbd26d89c6"],

Cell[TextData[{
 "For each of these seven points, the computation asks whether there is a \
generalized spin structure ",
 Cell[BoxData[
  FormBox[
   StyleBox["v", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "03fb49d9-3b28-48b5-a426-d8520eab9c86"],
 " fixed by a subgroup of the point stabilizer, such that no linearized \
scalar modulus is invariant."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776847065329*^9},ExpressionUUID->"ab3d73db-8c22-47f5-837b-\
8543dbf12c43"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lattice automorphisms", "Subsection",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776853722948*^9},ExpressionUUID->"199e8e32-fc02-4103-bd7b-\
e1fe59f58536"],

Cell[TextData[{
 "Let ",
 Cell[BoxData[
  FormBox[
   StyleBox["G", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "8c6fa19f-2123-44e6-8d27-1ea5dfe213f3"],
 " be the Gram matrix of one of the seven positive definite lattices. ",
 "In the notebook convention, automorphisms are represented by integer \
matrices ",
 Cell[BoxData[
  FormBox[
   StyleBox["g", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "1efc7436-b1a9-41a5-8c7a-cb53b8bf17c8"],
 " satisfying"
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877768537344646`*^9},ExpressionUUID->"62ddb5ed-074e-4743-82eb-\
1110404b128b"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox["g", "TI"], 
   StyleBox["G", "TI"], 
   SuperscriptBox[
    StyleBox["g", "TI"], "T"], "=", 
   StyleBox["G", "TI"]}], TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776853759951*^9},ExpressionUUID->"2c1b0199-2377-4c73-9abf-\
104005794a75"],

Cell["Thus the automorphism group is", "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776853776292*^9},ExpressionUUID->"5f804f00-0e66-4d40-a228-\
79b562495259"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox["Aut", "TR"], 
   RowBox[{
    RowBox[{"(", 
     StyleBox["L", "TI"], ")"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        StyleBox["g", "TI"], "\[Element]", 
        RowBox[{
         StyleBox["GL", "TR"], 
         RowBox[{"(", 
          RowBox[{"5", ",", "\[DoubleStruckCapitalZ]"}], ")"}]}]}], ":", 
       SuperscriptBox[
        StyleBox["gGg", "TI"], "T"]}], "=", 
      StyleBox["G", "TI"]}], "}"}]}]}], TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.987776853786416*^9, {3.987777065063713*^9, 
   3.9877770657358627`*^9}},ExpressionUUID->"08510bb8-c5c8-45b5-b1f7-\
e1d7e102aaaf"],

Cell[TextData[{
 "Since the relevant compact stabilizer is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"SO", "(", "5", ")"}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"79f15f0f-e718-48e9-9d9a-6d37b98db22e"],
 ", the scan keeps only the orientation-preserving subgroup"
}], "Text",
 CellChangeTimes->{
  3.987776853805657*^9, {3.987776998022826*^9, 
   3.987776999666943*^9}},ExpressionUUID->"9fe7e30f-3159-47ae-b7f1-\
46732f60245d"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    StyleBox["Aut", "TR"], "+"], 
   RowBox[{
    RowBox[{"(", 
     StyleBox["L", "TI"], ")"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        StyleBox["g", "TI"], "\[Element]", 
        RowBox[{
         StyleBox["Aut", "TR"], "(", 
         StyleBox["L", "TI"], ")"}]}], ":", 
       RowBox[{
        StyleBox["det", "TR"], "(", 
        StyleBox["g", "TI"], ")"}]}], "=", "1"}], "}"}]}]}], 
  TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.987776853817478*^9, {3.987777066831498*^9, 
   3.987777067186557*^9}},ExpressionUUID->"7891c9e2-7039-48ab-ad63-\
aa9034a446f1"],

Cell[TextData[{
 "The code enumerates this group exactly by constructing all possible rows of \
a lattice automorphism and checking the equation ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["g", "TI"], 
    StyleBox["G", "TI"], 
    SuperscriptBox[
     StyleBox["g", "TI"], "T"], "=", 
    StyleBox["G", "TI"]}], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "bb5931bd-7123-43cb-9c09-016a878faf14"],
 "."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776853833832*^9},ExpressionUUID->"d89f54bd-2fea-4fc7-939a-\
ebbe9f9cc272"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Charge lattice and generalized spin structures", "Subsection",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776878413863*^9},ExpressionUUID->"5ec55801-1ae1-425e-8cc4-\
1a9de161bdbf"],

Cell[TextData[{
 "The phase-shift lattice transforms as the ",
 Cell[BoxData[
  FormBox["10", TraditionalForm]], "InlineFormula",ExpressionUUID->
  "cbea40b6-8798-4950-a562-f13be09fae01"],
 " of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"SO", "(", "5", ")"}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"38dee47c-9106-4c44-a7c8-2a8c5522ba67"],
 ". This is realized as the two-form representation"
}], "Text",
 CellChangeTimes->{
  3.987776878444706*^9, {3.987776959161269*^9, 3.9877769670337687`*^9}, {
   3.987777099578403*^9, 3.987777099968614*^9}, {3.987779972677939*^9, 
   3.987779973763155*^9}},ExpressionUUID->"3e3f880f-906b-4fff-8aa1-\
e44e44f4dfd5"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[CapitalLambda]", "2"], 
   SuperscriptBox[
    SubscriptBox["\[DoubleStruckCapitalF]", "2"], "5"]}], 
  TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776878462318*^9},ExpressionUUID->"0ee571a3-42bd-4deb-951b-\
17d56c5399a2"],

Cell["Charge is written as a two-form", "Text",
 CellChangeTimes->{
  3.987776878480192*^9, {3.9877803833761578`*^9, 
   3.987780386021124*^9}},ExpressionUUID->"3d7b5384-510b-495a-aaee-\
1e8e40579097"],

Cell[BoxData[
 FormBox[
  RowBox[{"Z", "=", 
   RowBox[{
    UnderscriptBox["\[Sum]", 
     RowBox[{"I", "<", "J"}]], 
    RowBox[{
     SubscriptBox["Z", "IJ"], 
     RowBox[{
      SuperscriptBox[
       StyleBox["e", "TI"], "I"], "\[Wedge]", 
      SuperscriptBox[
       StyleBox["e", "TI"], "J"]}]}]}]}], TraditionalForm]], "DisplayFormula",\

 CellChangeTimes->{
  3.987776878494643*^9, {3.987780391526273*^9, 3.987780409845796*^9}, {
   3.987780613038641*^9, 
   3.987780616951138*^9}},ExpressionUUID->"9f82c84d-da87-410b-b118-\
7661382d419a"],

Cell["So the phase shift lattice lives in the dual as", "Text",
 CellChangeTimes->{{3.987780625769308*^9, 
  3.9877806365630903`*^9}},ExpressionUUID->"722c4b8d-44e7-4134-b99a-\
49835d267549"],

Cell[BoxData[
 FormBox[
  RowBox[{"v", "=", 
   RowBox[{
    UnderscriptBox["\[Sum]", 
     RowBox[{"I", "<", "J"}]], 
    RowBox[{
     SuperscriptBox["v", "IJ"], 
     RowBox[{
      SubscriptBox[
       StyleBox["e", "TI"], "I"], "\[Wedge]", 
      SubscriptBox[
       StyleBox["e", "TI"], "J"]}]}]}]}], TraditionalForm]], "DisplayFormula",\

 CellChangeTimes->{
  3.987776878494643*^9, {3.987780391526273*^9, 3.987780409845796*^9}, {
   3.987780613038641*^9, 
   3.987780655931385*^9}},ExpressionUUID->"d3b89e5e-319c-4e02-bb4d-\
9af06380b40f"],

Cell[TextData[{
 "The consistency condition for being in the U-duality orbit of a geometric \
spin structure is the Pl\[UDoubleDot]cker condition: ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["v", "TI"], TraditionalForm], "errors" -> {}, "input" -> "v", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1d2e3c32-8df8-4f05-ac6c-fd8c893fdc39"],
 " must be decomposable. Equivalently,"
}], "Text",
 CellChangeTimes->{
  3.9877768785035458`*^9, {3.987780662604846*^9, 
   3.987780676066615*^9}},ExpressionUUID->"2cff679c-af4f-43ee-a692-\
4d340bd4e4f8"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox["v", "TI"], "\[Wedge]", 
   StyleBox["v", "TI"], "=", "0"}], TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877768785230103`*^9},ExpressionUUID->"33719e5e-dacb-44b6-9c46-\
bd59f7c581db"],

Cell[TextData[{
 "Over ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalF]", "2"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"040c6067-dffe-4e74-a7f2-399f44e091d9"],
 ", the nonzero decomposable two-forms are exactly the two-planes in ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[DoubleStruckCapitalF]", "2"], "5"], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"32eb06d2-40ab-405d-92e4-a35afe02adc1"],
 ". There are"
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776878533312*^9},ExpressionUUID->"823522ee-fbdb-4fdc-9631-\
1b5eec9293c7"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", "5"], "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", "5"], "-", "2"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", "2"], "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", "2"], "-", "2"}], ")"}]}]], "=", "155"}], 
  TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776878551272*^9},ExpressionUUID->"40982bc3-c51e-4fb3-bab3-\
f55b68467009"],

Cell[TextData[{
 "We precompute these ",
 Cell[BoxData[
  FormBox["155", TraditionalForm]], "InlineFormula",ExpressionUUID->
  "ce9efdd2-c23f-4b45-a712-924caa135fd2"],
 " pure two-forms and then study their orbits under ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     StyleBox["Aut", "TR"], "+"], 
    RowBox[{"(", 
     StyleBox["L", "TI"], ")"}]}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"836b2325-a57d-4df9-aa65-3c22104db2f1"],
 "."
}], "Text",
 CellChangeTimes->{
  3.9877768785643253`*^9, {3.987777136072584*^9, 
   3.987777140598442*^9}},ExpressionUUID->"734fd903-cfae-4c11-8b18-\
d3bbc81869cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Action on charges", "Subsection",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.98777688807167*^9},ExpressionUUID->"7422e3db-7fae-4a44-b708-6d3519db325b"],

Cell[TextData[{
 "The automorphism matrix ",
 Cell[BoxData[
  FormBox[
   StyleBox["g", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "e8d68ddd-ecaa-46de-9f4d-f09e2753f596"],
 " acts on the underlying lattice as ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["g", "TI"], 
         StyleBox["M", "TI"], 
         SuperscriptBox[
          StyleBox["g", "TI"], 
          StyleBox["T", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "gMg^T", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "328d26e4-8bf5-4aa1-9cb5-6dda0a61d8b9"],
 ". The charge lattice pairs up with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["M", "TI"], "-1"], TraditionalForm], "errors" -> {}, "input" -> 
     "M^{-1}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "96d60485-cea4-4590-aee9-411c6352eb0d"],
 " so they transform with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["g", "TI"], TraditionalForm], "errors" -> {}, "input" -> "g", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ea72add5-65ea-444a-b200-59557f1136f7"],
 "as well."
}], "Text",
 CellChangeTimes->{
  3.987776888102707*^9, {3.987780706420349*^9, 3.987780736174588*^9}, {
   3.987780848892962*^9, 3.9877808876439323`*^9}, {3.987781330119979*^9, 
   3.987781330237406*^9}},ExpressionUUID->"cadef571-5994-439c-a081-\
03461f5c4dca"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Z", "IJ"], 
   SubscriptBox["Z", "KL"], 
   SuperscriptBox["M", "IK"], 
   SuperscriptBox["M", "IL"]}], TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.987776888121641*^9, {3.987780902004874*^9, 3.987781055964429*^9}, {
   3.98778121114624*^9, 3.9877812166803913`*^9}, {3.987781263306344*^9, 
   3.98778132551071*^9}},ExpressionUUID->"96046c34-8cfe-4c0c-8c2d-\
84c03ebdb5ef"],

Cell[TextData[{
 "The generalized spin structure is a phase shift vector ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["v", "TI"], TraditionalForm], "errors" -> {}, "input" -> "v", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7ab32796-838d-47c7-b9d2-b1daf896cd0e"],
 ", which is dual to the charge lattice. Therefore they transform by the \
contragredient matrix"
}], "Text",
 CellChangeTimes->{
  3.987780894405045*^9, {3.9877811408624983`*^9, 
   3.987781152468381*^9}},ExpressionUUID->"0c8d6b40-15ad-474a-a853-\
97480d79aac6"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox["A", "TI"], "=", 
   SuperscriptBox[
    SuperscriptBox[
     StyleBox["g", "TI"], 
     RowBox[{"-", "1"}]], "T"]}], TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776888121641*^9},ExpressionUUID->"bd1465bc-74b9-4abf-8e0c-\
87bb8857642d"],

Cell["Equivalently, in components,", "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776888172521*^9},ExpressionUUID->"dce07f80-f6fc-489b-b7d3-\
88ab93a5cc25"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    StyleBox["v", "TI"], "IJ"], "\[LongRightArrow]", 
   RowBox[{
    UnderscriptBox["\[Sum]", 
     RowBox[{"K", "<", "L"}]], 
    RowBox[{
     RowBox[{
      StyleBox["det", "TR"], "(", 
      SubscriptBox[
       StyleBox["A", "TI"], 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"I", ",", "J"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"K", ",", "L"}], "}"}]}]], ")"}], 
     SuperscriptBox[
      StyleBox["v", "TI"], "KL"]}]}]}], TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.9877768881883497`*^9, {3.987781181465878*^9, 3.987781194950143*^9}, {
   3.987781534512025*^9, 3.987781536648144*^9}, {3.9877815861737957`*^9, 
   3.987781587190103*^9}},ExpressionUUID->"6cf58440-ebf9-43fc-932c-\
7ef95bf48ea5"],

Cell[TextData[{
 "Note that we take the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"2", "\[Times]", "2"}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"2edb5065-540b-4864-9886-e3cd472f0e3b"],
 " minors of ",
 Cell[BoxData[
  FormBox[
   StyleBox["A", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "b6f7dfbe-cc05-4c69-9799-aedf90cd5609"],
 " once we choose ordering for the summation. This is because ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["v", "TI"], TraditionalForm], "errors" -> {}, "input" -> "v", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "da558acf-216d-45f7-b1b9-c9fb060add2c"],
 " is antisymmetric."
}], "Text",
 CellChangeTimes->{
  3.9877768881991453`*^9, {3.9877771673290863`*^9, 3.987777169439939*^9}, {
   3.98778147124907*^9, 3.987781489296694*^9}, {3.987781521104199*^9, 
   3.9877815571314*^9}},ExpressionUUID->"05d15ed8-d028-4c64-856c-\
139fb84a7cc6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moduli representation", "Subsection",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776899033291*^9},ExpressionUUID->"2893e6f2-19fc-4f4d-a90f-\
4756a1883e7d"],

Cell[TextData[{
 "The tangent space of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["SL", "TR"], 
    RowBox[{"(", 
     RowBox[{"5", ",", "\[DoubleStruckCapitalR]"}], ")"}], "/", 
    StyleBox["SO", "TR"], 
    RowBox[{"(", "5", ")"}]}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"7704eb77-6f45-4fe6-b787-fc639228694c"],
 " at the lattice point is the space of symmetric traceless metric \
deformations. ",
 "We represent a linearized modulus by a symmetric matrix ",
 Cell[BoxData[
  FormBox[
   StyleBox["M", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "5ebf0a11-467b-4b48-bc16-a09c121de928"],
 "."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776899062016*^9},ExpressionUUID->"8b12b32e-299b-4957-a4da-\
58a296b379ec"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox["M", "TI"], "\[Element]", 
   SuperscriptBox[
    StyleBox["Sym", "TR"], "2"], 
   RowBox[{"(", 
    SuperscriptBox["\[DoubleStruckCapitalR]", "5"], ")"}]}], 
  TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776899074815*^9},ExpressionUUID->"a582ba9c-3c6e-4576-955d-\
c0b3d069f2ba"],

Cell[TextData[{
 "The traceless condition is taken with respect to the point ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "0"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "8a85fabf-b8bd-4f22-b380-a39cc0c1c854"],
 ":"
}], "Text",
 CellChangeTimes->{
  3.987776899098174*^9, {3.987780530532*^9, 
   3.9877805352647057`*^9}},ExpressionUUID->"08aafd78-01f9-48fe-8a81-\
6537a4b17082"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    StyleBox["Tr", "TR"], "(", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["M", "0"], 
      RowBox[{"-", "1"}]], 
     StyleBox["M", "TI"]}], ")"}], "=", "0"}], 
  TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.987776899117721*^9, {3.987780537230187*^9, 
   3.987780546571989*^9}},ExpressionUUID->"f46234ee-16dc-4da8-9f27-\
a97655943593"],

Cell["This space has dimension", "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776899148549*^9},ExpressionUUID->"b3c241e4-9212-4580-aa07-\
9ec7284f673f"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"5", 
     RowBox[{"(", 
      RowBox[{"5", "+", "1"}], ")"}]}], "2"], "-", "1", "=", "14"}], 
  TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776899162878*^9},ExpressionUUID->"e79b055c-25ae-4f12-b7a7-\
72da44f6dae4"],

Cell[TextData[{
 "The automorphism ",
 Cell[BoxData[
  FormBox[
   StyleBox["g", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "78589250-54a9-422d-9cc7-b295c6868b36"],
 " acts on symmetric tensors by conjugation:"
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776899171309*^9},ExpressionUUID->"81250764-fd49-4b7c-bd00-\
4aae7068bf86"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox["M", "TI"], "\[LongRightArrow]", 
   StyleBox["g", "TI"], 
   StyleBox["M", "TI"], 
   SuperscriptBox[
    StyleBox["g", "TI"], "T"]}], TraditionalForm]], "DisplayFormula",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776899187846*^9},ExpressionUUID->"0e0b17d0-4e40-4a4e-99bc-\
7208419968a6"],

Cell[TextData[{
 "We build this representation on the full ",
 Cell[BoxData[
  FormBox["15", TraditionalForm]], "InlineFormula",ExpressionUUID->
  "f1ffc650-0ecb-46df-89a9-ac517bea5802"],
 "-dimensional space of symmetric matrices and then impose the single trace \
constraint ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     StyleBox["Tr", "TR"], "(", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["M", "0"], 
       RowBox[{"-", "1"}]], 
      StyleBox["M", "TI"]}], ")"}], "=", "0"}], TraditionalForm]], 
  "InlineFormula",ExpressionUUID->"21026611-ef03-4795-8596-742555f93949"],
 "."
}], "Text",
 CellChangeTimes->{
  3.987776899200801*^9, {3.987777228705227*^9, 3.987777233786468*^9}, {
   3.987781669585246*^9, 
   3.987781671497942*^9}},ExpressionUUID->"30e99218-5534-4ea3-a4cc-\
997460bf9394"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Stabilizer criterion", "Subsection",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.9877769247038937`*^9},ExpressionUUID->"9a397627-887a-4a57-9026-\
559240ef8fb0"],

Cell[TextData[{
 "For a fixed pure two-form ",
 Cell[BoxData[
  FormBox[
   StyleBox["v", "TI"], TraditionalForm]], "InlineFormula",ExpressionUUID->
  "28675a94-3866-4238-94dc-1ad17aaaa671"],
 ", the subgroup preserving the generalized spin structure is"
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776924729209*^9},ExpressionUUID->"7cac46a9-5184-46f1-9db5-\
dcfa3ed03d9b"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox["Stab", "TR"], 
   RowBox[{
    RowBox[{"(", 
     StyleBox["v", "TI"], ")"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        StyleBox["g", "TI"], "\[Element]", 
        RowBox[{
         SuperscriptBox[
          StyleBox["Aut", "TR"], "+"], "(", 
         StyleBox["L", "TI"], ")"}]}], ":", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[CapitalLambda]", "2"], "(", 
         SuperscriptBox[
          SuperscriptBox[
           StyleBox["g", "TI"], 
           RowBox[{"-", "1"}]], "T"], ")"}], 
        StyleBox["v", "TI"]}]}], "=", 
      StyleBox["v", "TI"]}], "}"}]}]}], TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.987776924741411*^9, {3.987777256483515*^9, 
   3.987777256979138*^9}},ExpressionUUID->"56d3d46b-9317-4514-b88f-\
a856748b0bf3"],

Cell["\<\
The point gives an isolated symmetric point in the spin moduli space \
precisely when this stabilizer fixes no scalar modulus. In other words, the \
only fixed scalar is the trace (which we subtract anyway)\
\>", "Text",
 CellChangeTimes->{
  3.987776924762645*^9, {3.987781699821775*^9, 
   3.987781738895018*^9}},ExpressionUUID->"c8f38918-dd9f-481e-85bc-\
2f278ff47fca"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{
     SuperscriptBox[
      StyleBox["Sym", "TR"], "2"], "(", 
     SuperscriptBox["\[DoubleStruckCapitalR]", "5"], ")"}], 
    RowBox[{
     StyleBox["Stab", "TR"], 
     RowBox[{"(", 
      StyleBox["v", "TI"], ")"}]}]], "=", "1"}], 
  TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.987776924780759*^9, {3.9877816923127317`*^9, 3.987781694216133*^9}, {
   3.98778172457999*^9, 
   3.987781724760476*^9}},ExpressionUUID->"72d37eb9-ef75-4810-b740-\
310a3b1e1b2c"],

Cell[TextData[{
 "Equivalently, the common invariant subspace of the ",
 Cell[BoxData[
  FormBox["14", TraditionalForm]], "InlineFormula",ExpressionUUID->
  "56ae7fde-13b6-49bf-bb94-11fa5a476c64"],
 "-dimensional scalar representation under ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["Stab", "TR"], 
    RowBox[{"(", 
     StyleBox["v", "TI"], ")"}]}], TraditionalForm]], "InlineFormula",
  ExpressionUUID->"39041538-0888-43be-aee1-f90a8ad738cf"],
 " must vanish."
}], "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.987776945716735*^9},ExpressionUUID->"c3a8fa71-f9ae-4b39-bcf8-\
26c95047afce"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Section",
 CellChangeTimes->{{3.987776117484549*^9, 
  3.987776118344452*^9}},ExpressionUUID->"068476cf-b5ae-48b1-997a-\
df77e8f8149e"],

Cell[CellGroupData[{

Cell["Test: A15", "Subsection",
 CellChangeTimes->{{3.987776120283499*^9, 
  3.9877761239288797`*^9}},ExpressionUUID->"d1002c01-ca34-45b0-94c0-\
e8ea3d0c68c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"testD7A15", "=", 
   RowBox[{"AnalyzeD7Lattice", "[", 
    RowBox[{"\"\<A1^5\>\"", ",", 
     RowBox[{"d7LatticeData", "[", "\"\<A1^5\>\"", "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.987776125241269*^9, 3.9877761252466497`*^9}, {
  3.987782389944653*^9, 3.987782390345842*^9}},
 CellLabel->
  "In[290]:=",ExpressionUUID->"66f3687a-37f4-4aa5-a3b3-3a537baf38bf"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A1^5\"\>"}],
  SequenceForm["Analyzing ", "A1^5"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877761301595984`*^9, 3.987779397830442*^9, 
  3.987781776180072*^9, 3.987782390771061*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"adc49713-bc10-4c4d-9ebb-1c0a6381d24e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L)| = \"\>", "\[InvisibleSpace]", "3840"}],
  SequenceForm["  |Aut(L)| = ", 3840],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877761301595984`*^9, 3.987779397830442*^9, 
  3.987781776180072*^9, 3.987782390994534*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"f05762c1-2877-40b4-9be6-88b53b0b3fb6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "1920"}],
  SequenceForm["  |Aut(L) det=1| = ", 1920],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877761301595984`*^9, 3.987779397830442*^9, 
  3.987781776180072*^9, 3.987782390997905*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"dfef8fc7-65db-4f6c-b8f1-8730f5e4a108"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure two-forms = \"\>", "\[InvisibleSpace]", "155"}],
  SequenceForm["  pure two-forms = ", 155],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877761301595984`*^9, 3.987779397830442*^9, 
  3.987781776180072*^9, 3.987782391000049*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"d9085db9-1a67-4995-b91a-68ea2a444020"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "10"}],
  
  SequenceForm["  pure-spinor orbit count = ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877761301595984`*^9, 3.987779397830442*^9, 
  3.987781776180072*^9, 3.9877823920815563`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"7ef05cfe-9007-4d75-97d0-002fa3284641"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"1", "\[Rule]", "7"}], ",", 
     RowBox[{"2", "\[Rule]", "3"}]}], "\[RightAssociation]"}]}],
  SequenceForm["  fixed-moduli spectrum = ", <|1 -> 7, 2 -> 3|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877761301595984`*^9, 3.987779397830442*^9, 
  3.987781776180072*^9, 3.9877823920844593`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"95079337-d5ad-486a-8fbf-87f7b5cfd12c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["  min fixed moduli = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877761301595984`*^9, 3.987779397830442*^9, 
  3.987781776180072*^9, 3.987782392087253*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"fd171eec-2896-4fc1-8af3-9e9f1b448430"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["  successful representatives = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877761301595984`*^9, 3.987779397830442*^9, 
  3.987781776180072*^9, 3.987782392090049*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"70c487c2-735b-405f-8603-eccba50dad08"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm["  possible = ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877761301595984`*^9, 3.987779397830442*^9, 
  3.987781776180072*^9, 3.987782392092804*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"2ebb8b61-e292-479d-921e-3f6346004888"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scan of all 7 lattices", "Subsection",
 CellChangeTimes->{{3.98777613958564*^9, 
  3.987776145518545*^9}},ExpressionUUID->"cfff105d-bb14-4cde-8408-\
1d91b829b459"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d7Run", "=", 
    RowBox[{"RunD7WithProgress", "[", "d7LatticeData", "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d7ResultsAll", "=", 
   RowBox[{"d7Run", "[", "\"\<Results\>\"", "]"}]}], ";"}]}], "Input",
 CellLabel->
  "In[179]:=",ExpressionUUID->"0bee68ff-d185-46d4-936a-65abadca5439"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A1^5\"\>", "\[InvisibleSpace]", "\<\"  (\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "7", "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A1^5", "  (", 1, "/", 7,
    ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781778896677*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"d4d2501c-bc03-4357-978b-874215ddddef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A1^5\"\>"}],
  SequenceForm["Analyzing ", "A1^5"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.98778177890032*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"1881cff4-6d66-472d-a903-4d9a634ffb92"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L)| = \"\>", "\[InvisibleSpace]", "3840"}],
  SequenceForm["  |Aut(L)| = ", 3840],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781778921733*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"5ba91c9a-1e79-4711-b8a5-cdbef331fec2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "1920"}],
  SequenceForm["  |Aut(L) det=1| = ", 1920],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781778923973*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"598e1742-8d92-401a-8cdd-6ea64b75ac37"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure two-forms = \"\>", "\[InvisibleSpace]", "155"}],
  SequenceForm["  pure two-forms = ", 155],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781778926042*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"24f71a29-28e4-410d-9abe-88678e7a075a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "10"}],
  
  SequenceForm["  pure-spinor orbit count = ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781779995483*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"251815ff-a8e7-4331-b7a2-a215463096e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"1", "\[Rule]", "7"}], ",", 
     RowBox[{"2", "\[Rule]", "3"}]}], "\[RightAssociation]"}]}],
  SequenceForm["  fixed-moduli spectrum = ", <|1 -> 7, 2 -> 3|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.9877817799979973`*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"1d0faea4-84d7-408d-853a-cc8ff9e21903"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["  min fixed moduli = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.9877817800002213`*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"bff30754-d058-48fd-949b-8771b5c29c47"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["  successful representatives = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781780002342*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"5d50e012-940b-49e1-8521-a292595ea024"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm["  possible = ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781780004445*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"5a5adec9-879d-4684-b8d2-a1699cd11251"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A1^5\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"1.10\"\>",
      ShowStringCharacters->False],
     1.100558,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "0",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A1^5", " in ", 
   NumberForm[1.100558, {8, 2}], " seconds.  ", "Successful reps: ", 0, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781780006715*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"eb6e7571-3726-4dc1-97ea-3253868669fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A5\"\>", "\[InvisibleSpace]", "\<\"  (\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "7", "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A5", "  (", 2, "/", 7, 
   ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781780009038*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"433c9fd5-5984-4d00-a4bb-f59fb9b79357"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A5\"\>"}],
  SequenceForm["Analyzing ", "A5"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781780011299*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"2c3bf0d0-8ae2-4b2e-9029-368bbb44929d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L)| = \"\>", "\[InvisibleSpace]", "1440"}],
  SequenceForm["  |Aut(L)| = ", 1440],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781780511582*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"187b765a-211e-4a48-8736-022ac375aa0b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "720"}],
  SequenceForm["  |Aut(L) det=1| = ", 720],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781780513879*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"db78ef97-48b6-4c61-bd2c-9027f1c26cf4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure two-forms = \"\>", "\[InvisibleSpace]", "155"}],
  SequenceForm["  pure two-forms = ", 155],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781780515934*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"3a3b0cfc-5ac1-4c16-a588-8f20f8cc431f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["  pure-spinor orbit count = ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.9877817808036118`*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"e70e59b0-7cfd-4cbb-8782-1ddf938fd5cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"1", "\[Rule]", "1"}], ",", 
     RowBox[{"2", "\[Rule]", "2"}], ",", 
     RowBox[{"3", "\[Rule]", "1"}], ",", 
     RowBox[{"4", "\[Rule]", "1"}]}], "\[RightAssociation]"}]}],
  SequenceForm[
  "  fixed-moduli spectrum = ", <|1 -> 1, 2 -> 2, 3 -> 1, 4 -> 1|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781780805938*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"97870583-e062-487c-8712-8b92f2c6c483"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["  min fixed moduli = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781780807934*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"23251ffa-1928-45e3-b1fe-520774f01ab2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["  successful representatives = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.9877817808099117`*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"446082b3-7610-47b9-941d-42e2ca600298"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm["  possible = ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.9877817808119183`*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"a1706980-2059-412e-bdfc-bfc34a6062da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A5\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"0.81\"\>",
      ShowStringCharacters->False],
     0.808116,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "0",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A5", " in ", 
   NumberForm[0.808116, {8, 2}], " seconds.  ", "Successful reps: ", 0, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.98778178081397*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"0ccef2d1-caee-41ff-9485-ebf5669ea602"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A5*\"\>", "\[InvisibleSpace]", "\<\"  (\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "7", "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A5*", "  (", 3, "/", 7, 
   ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781780816041*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"546abcca-6213-4e64-96f6-e8946360fc36"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A5*\"\>"}],
  SequenceForm["Analyzing ", "A5*"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781780818084*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"61bcd71c-c589-4f7e-85f1-a3528d7bf06b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L)| = \"\>", "\[InvisibleSpace]", "1440"}],
  SequenceForm["  |Aut(L)| = ", 1440],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781781194366*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"f89f4d0e-baaf-4970-8be1-e19ca328361a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "720"}],
  SequenceForm["  |Aut(L) det=1| = ", 720],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.9877817811967487`*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"f1b7dfa0-9006-4977-82eb-8f99e4350e7a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure two-forms = \"\>", "\[InvisibleSpace]", "155"}],
  SequenceForm["  pure two-forms = ", 155],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781781198824*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"804c54fa-4788-4333-a8ee-1aa92b12d007"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["  pure-spinor orbit count = ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781781485202*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"20703882-56e0-4ca8-a355-1e601160052a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"1", "\[Rule]", "1"}], ",", 
     RowBox[{"2", "\[Rule]", "2"}], ",", 
     RowBox[{"3", "\[Rule]", "1"}], ",", 
     RowBox[{"4", "\[Rule]", "1"}]}], "\[RightAssociation]"}]}],
  SequenceForm[
  "  fixed-moduli spectrum = ", <|1 -> 1, 2 -> 2, 3 -> 1, 4 -> 1|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.9877817814877377`*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"f3081ad7-b22d-4ae1-88e0-9307c528c0b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["  min fixed moduli = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781781489946*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"c210868e-7b1c-4b36-b4ab-541a3a352cb5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["  successful representatives = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781781492137*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"653a661d-1553-43f2-b7a4-7f0ee3a92ff5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm["  possible = ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781781494299*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"55d5b86c-8345-4359-941c-71475e21da99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A5*\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"0.68\"\>",
      ShowStringCharacters->False],
     0.68142,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "0",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A5*", " in ", 
   NumberForm[0.68142, {8, 2}], " seconds.  ", "Successful reps: ", 0, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781781496526*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"6a2859b7-8a01-46df-a63a-49254a67ad5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"D5\"\>", "\[InvisibleSpace]", "\<\"  (\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "7", "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "D5", "  (", 4, "/", 7, 
   ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781781498807*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"58e05ef5-fc64-4d1e-be21-54aac572ceb1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"D5\"\>"}],
  SequenceForm["Analyzing ", "D5"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781781500883*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"5626bc31-2f18-465b-bd90-3127632e2e11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L)| = \"\>", "\[InvisibleSpace]", "3840"}],
  SequenceForm["  |Aut(L)| = ", 3840],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.98778178332963*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"1575e7d4-fb0f-429c-adaa-cc6717a9fbb0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "1920"}],
  SequenceForm["  |Aut(L) det=1| = ", 1920],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.9877817833323927`*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"11f3c1da-ac75-4e53-bfcf-5e8909fb5d3e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure two-forms = \"\>", "\[InvisibleSpace]", "155"}],
  SequenceForm["  pure two-forms = ", 155],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781783334695*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"69086dab-e7f1-4bdf-9750-c9bca85fc1ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["  pure-spinor orbit count = ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781784198224*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"d8b0ff56-10b7-4ef5-a53e-043a520af3d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"1", "\[Rule]", "2"}], ",", 
     RowBox[{"2", "\[Rule]", "3"}]}], "\[RightAssociation]"}]}],
  SequenceForm["  fixed-moduli spectrum = ", <|1 -> 2, 2 -> 3|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.9877817842010202`*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"2574c49b-a182-49f1-a236-265f8e042ef6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["  min fixed moduli = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781784203498*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"bbb6f152-8cb4-4a05-883f-7777efe027e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["  successful representatives = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.98778178420604*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"d353f12a-48eb-453e-9f9e-033e11810ff0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm["  possible = ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781784208465*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"56000fdf-c444-414b-80f6-b12977808425"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"D5\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"2.71\"\>",
      ShowStringCharacters->False],
     2.712934,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "0",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "D5", " in ", 
   NumberForm[2.712934, {8, 2}], " seconds.  ", "Successful reps: ", 0, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781784210952*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"1150c007-e885-4dc9-af50-1618ec9cc295"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"D5*\"\>", "\[InvisibleSpace]", "\<\"  (\"\>", 
   "\[InvisibleSpace]", "5", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "7", "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "D5*", "  (", 5, "/", 7, 
   ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781784213567*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"cf8dc722-cc65-41f1-8c25-d05af1d2d4cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"D5*\"\>"}],
  SequenceForm["Analyzing ", "D5*"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781784216344*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"3bacd2aa-c4c0-4ccd-a9d5-b400455d01ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L)| = \"\>", "\[InvisibleSpace]", "3840"}],
  SequenceForm["  |Aut(L)| = ", 3840],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781785526534*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"8c4846a0-9503-43c4-af0c-9ba1b981c0d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "1920"}],
  SequenceForm["  |Aut(L) det=1| = ", 1920],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781785528932*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"50ff62db-9a7a-492a-97a6-e10719544e2a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure two-forms = \"\>", "\[InvisibleSpace]", "155"}],
  SequenceForm["  pure two-forms = ", 155],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.9877817855310993`*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"903c0cdd-a53e-475d-be83-9fa90fa009e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["  pure-spinor orbit count = ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781786343289*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"dc3eea4d-ee73-4de9-846a-0ce4dfa534c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"1", "\[Rule]", "3"}], ",", 
     RowBox[{"2", "\[Rule]", "1"}], ",", 
     RowBox[{"3", "\[Rule]", "1"}]}], "\[RightAssociation]"}]}],
  SequenceForm["  fixed-moduli spectrum = ", <|1 -> 3, 2 -> 1, 3 -> 1|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781786345827*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"8f24a9bf-477c-4cad-a16c-d9df7654c8d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["  min fixed moduli = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781786347949*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"9ff86047-04bd-43e1-b39d-0ce8005f6496"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["  successful representatives = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781786349978*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"bbba892d-bb4f-4ad5-b339-e1b4dd37e43d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm["  possible = ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.9877817863519983`*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"ec8d4b48-b85e-41cd-9a8e-f703c8ca0d00"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"D5*\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"2.15\"\>",
      ShowStringCharacters->False],
     2.14502,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "0",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "D5*", " in ", 
   NumberForm[2.14502, {8, 2}], " seconds.  ", "Successful reps: ", 0, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781786354075*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"1156b657-ca5c-457c-a425-399377e89879"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A5+2\"\>", "\[InvisibleSpace]", "\<\"  (\"\>", 
   "\[InvisibleSpace]", "6", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "7", "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A5+2", "  (", 6, "/", 7,
    ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.98778178635618*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"c9c0eac2-b008-4412-bcfc-606ae89b3986"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A5+2\"\>"}],
  SequenceForm["Analyzing ", "A5+2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.98778178635826*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"b1e897b1-a123-4ba2-b6ef-f661132b1b12"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L)| = \"\>", "\[InvisibleSpace]", "1440"}],
  SequenceForm["  |Aut(L)| = ", 1440],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.9877817872202797`*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"8a9c3df2-03e4-4a9e-a403-5edb5388480e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "720"}],
  SequenceForm["  |Aut(L) det=1| = ", 720],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781787222701*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"4b989359-ee00-4bcc-9a25-8618412387dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure two-forms = \"\>", "\[InvisibleSpace]", "155"}],
  SequenceForm["  pure two-forms = ", 155],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.9877817872248173`*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"85ec06f0-34ac-49c3-aa51-970bd6db2394"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["  pure-spinor orbit count = ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781787514168*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"ec9d7fe5-45c7-4bcd-9a46-4e9a0a78e71e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"1", "\[Rule]", "1"}], ",", 
     RowBox[{"2", "\[Rule]", "2"}], ",", 
     RowBox[{"3", "\[Rule]", "1"}], ",", 
     RowBox[{"4", "\[Rule]", "1"}]}], "\[RightAssociation]"}]}],
  SequenceForm[
  "  fixed-moduli spectrum = ", <|1 -> 1, 2 -> 2, 3 -> 1, 4 -> 1|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781787516713*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"31a3bed9-9ca9-41f2-8b19-78ed768cea1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["  min fixed moduli = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781787518828*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"a7729c64-3ff6-4ff0-8eb3-7cc528bd6bce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["  successful representatives = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781787521158*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"ce85df8c-f5c3-4f06-a095-7c7ceb7337eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm["  possible = ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781787523675*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"bd28107c-0f24-4a48-a4b8-c2297286fd60"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A5+2\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"1.17\"\>",
      ShowStringCharacters->False],
     1.17081,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "0",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A5+2", " in ", 
   NumberForm[1.17081, {8, 2}], " seconds.  ", "Successful reps: ", 0, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781787526395*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"9de023c6-535e-45a2-bb0d-13059c75963f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A5+3\"\>", "\[InvisibleSpace]", "\<\"  (\"\>", 
   "\[InvisibleSpace]", "7", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "7", "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A5+3", "  (", 7, "/", 7,
    ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781787528761*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"ed4f2924-1df0-4fa3-b447-3992881871ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A5+3\"\>"}],
  SequenceForm["Analyzing ", "A5+3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.9877817875311537`*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"aa1f0e93-04ad-4aa4-96d6-e677f25dce0f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L)| = \"\>", "\[InvisibleSpace]", "1440"}],
  SequenceForm["  |Aut(L)| = ", 1440],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.9877817889724827`*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"febb378a-7fb8-4264-a3c1-622ce88c990e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut(L) det=1| = \"\>", "\[InvisibleSpace]", "720"}],
  SequenceForm["  |Aut(L) det=1| = ", 720],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781788974906*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"e090b8e2-5aab-48e5-aeec-a17c827c2592"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure two-forms = \"\>", "\[InvisibleSpace]", "155"}],
  SequenceForm["  pure two-forms = ", 155],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781788977065*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"f985cd1f-809a-4298-afc7-f6f27b583bcb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-spinor orbit count = \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["  pure-spinor orbit count = ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.98778178927083*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"bcae8787-a6b7-4e81-8bf0-78c5afcab2b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"1", "\[Rule]", "1"}], ",", 
     RowBox[{"2", "\[Rule]", "2"}], ",", 
     RowBox[{"3", "\[Rule]", "1"}], ",", 
     RowBox[{"4", "\[Rule]", "1"}]}], "\[RightAssociation]"}]}],
  SequenceForm[
  "  fixed-moduli spectrum = ", <|1 -> 1, 2 -> 2, 3 -> 1, 4 -> 1|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781789273322*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"ce4f9034-42bd-43d7-a8cb-607ae0dd51ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["  min fixed moduli = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781789275463*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"c1bafcda-eee8-4b3e-887d-0b1465e573e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["  successful representatives = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781789277624*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"49ed9648-91e8-4875-ab45-375c51591ead"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm["  possible = ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781789280067*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"c0c54862-fda1-4b30-a215-ce8631a86c9b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A5+3\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"1.76\"\>",
      ShowStringCharacters->False],
     1.756525,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "0",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A5+3", " in ", 
   NumberForm[1.756525, {8, 2}], " seconds.  ", "Successful reps: ", 0, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.987776189111648*^9, 3.98777940123247*^9, 
  3.987781789282267*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"809a0b87-8cab-47fa-90b3-28ffbc6ded8c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{28, Automatic}, {47, Automatic}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"dc6d63cb-3cc8-4408-863a-b4224660d3ef"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 154, 3, 98, "Title",ExpressionUUID->"5105b6d9-bfe7-4af9-8702-13baec24d71d"],
Cell[CellGroupData[{
Cell[759, 29, 154, 3, 67, "Section",ExpressionUUID->"11bca278-065e-423a-bfea-f72ecd7aa691"],
Cell[916, 34, 291, 7, 52, "Input",ExpressionUUID->"0ea469f2-b985-4880-be37-5431bf12d498"],
Cell[CellGroupData[{
Cell[1232, 45, 161, 3, 54, "Subsection",ExpressionUUID->"620575d5-d050-4086-886a-a9fc7ee4eb67"],
Cell[1396, 50, 6051, 180, 598, "Input",ExpressionUUID->"e04d7dd2-2be1-482e-b289-783056b0fe34"]
}, Closed]],
Cell[CellGroupData[{
Cell[7484, 235, 167, 3, 38, "Subsection",ExpressionUUID->"cb9200fc-808a-4d9e-a07d-e036fca710d6"],
Cell[7654, 240, 2790, 80, 241, "Input",ExpressionUUID->"83379e26-ff12-4625-93c7-e342ecdf31f1"]
}, Closed]],
Cell[CellGroupData[{
Cell[10481, 325, 154, 3, 38, "Subsection",ExpressionUUID->"f75543c8-15d9-4c21-82bd-82f62a75c851"],
Cell[10638, 330, 5905, 153, 514, "Input",ExpressionUUID->"9cdd6472-2dcc-469c-bcf2-fe5a16edcc05"]
}, Closed]],
Cell[CellGroupData[{
Cell[16580, 488, 231, 4, 38, "Subsection",ExpressionUUID->"7ab23d92-bad3-498f-ad00-4e28560a2452"],
Cell[16814, 494, 4936, 144, 481, "Input",ExpressionUUID->"8cde19a4-3e9c-4397-a2ec-36f8eba6a667"]
}, Closed]],
Cell[CellGroupData[{
Cell[21787, 643, 154, 3, 38, "Subsection",ExpressionUUID->"64acf66c-0c64-4dd0-af31-269cca85d228"],
Cell[21944, 648, 6254, 179, 640, "Input",ExpressionUUID->"b62df5a2-e1e2-4d8e-a107-464c50b3994c"]
}, Closed]],
Cell[CellGroupData[{
Cell[28235, 832, 170, 3, 38, "Subsection",ExpressionUUID->"e208b344-2373-4835-a9f0-6380420944ca"],
Cell[28408, 837, 11777, 272, 1417, "Input",ExpressionUUID->"2aff642a-1f4c-4fcc-8a05-2d0f47281447"]
}, Closed]],
Cell[CellGroupData[{
Cell[40222, 1114, 166, 3, 38, "Subsection",ExpressionUUID->"b39f67d9-4f78-4267-9094-8e893c23941c"],
Cell[40391, 1119, 6875, 155, 745, "Input",ExpressionUUID->"da2830b3-4d31-4955-8c11-9bb450a03ab6"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[47315, 1280, 177, 4, 53, "Section",ExpressionUUID->"2b7fcc46-4c15-48bc-a5ac-67e49754c97f"],
Cell[CellGroupData[{
Cell[47517, 1288, 205, 5, 54, "Subsection",ExpressionUUID->"eb7dd196-faca-4abc-98b0-b7239d3c12cf"],
Cell[47725, 1295, 403, 12, 37, "Text",ExpressionUUID->"82cfb002-2cf1-43d8-974d-ddb29da2fed2"],
Cell[48131, 1309, 504, 15, 27, "DisplayFormula",ExpressionUUID->"028cd0b3-a468-462b-b65e-444e827840d8"],
Cell[48638, 1326, 819, 20, 85, "Text",ExpressionUUID->"ca020566-9e08-4a43-a27e-7f16abaf19c6"],
Cell[49460, 1348, 322, 8, 58, "Text",ExpressionUUID->"1e91b3e6-9585-4e67-8feb-f04a8b423c56"],
Cell[49785, 1358, 718, 20, 27, "DisplayFormula",ExpressionUUID->"da711f09-2a86-4701-8ec0-8fdbd26d89c6"],
Cell[50506, 1380, 532, 14, 58, "Text",ExpressionUUID->"ab3d73db-8c22-47f5-837b-8543dbf12c43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51075, 1399, 193, 5, 54, "Subsection",ExpressionUUID->"199e8e32-fc02-4103-bd7b-e1fe59f58536"],
Cell[51271, 1406, 651, 19, 58, "Text",ExpressionUUID->"62ddb5ed-074e-4743-82eb-1110404b128b"],
Cell[51925, 1427, 353, 12, 27, "DisplayFormula",ExpressionUUID->"2c1b0199-2377-4c73-9abf-104005794a75"],
Cell[52281, 1441, 196, 5, 35, "Text",ExpressionUUID->"5f804f00-0e66-4d40-a228-79b562495259"],
Cell[52480, 1448, 682, 22, 29, "DisplayFormula",ExpressionUUID->"08510bb8-c5c8-45b5-b1f7-e1d7e102aaaf"],
Cell[53165, 1472, 441, 11, 37, "Text",ExpressionUUID->"9fe7e30f-3159-47ae-b7f1-46732f60245d"],
Cell[53609, 1485, 669, 23, 27, "DisplayFormula",ExpressionUUID->"7891c9e2-7039-48ab-ad63-aa9034a446f1"],
Cell[54281, 1510, 584, 18, 60, "Text",ExpressionUUID->"d89f54bd-2fea-4fc7-939a-ebbe9f9cc272"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54902, 1533, 218, 5, 54, "Subsection",ExpressionUUID->"5ec55801-1ae1-425e-8cc4-1a9de161bdbf"],
Cell[55123, 1540, 667, 16, 37, "Text",ExpressionUUID->"3e3f880f-906b-4fff-8aa1-e44e44f4dfd5"],
Cell[55793, 1558, 346, 11, 27, "DisplayFormula",ExpressionUUID->"0ee571a3-42bd-4deb-951b-17d56c5399a2"],
Cell[56142, 1571, 201, 4, 35, "Text",ExpressionUUID->"3d7b5384-510b-495a-aaee-1e8e40579097"],
Cell[56346, 1577, 550, 18, 42, "DisplayFormula",ExpressionUUID->"9f82c84d-da87-410b-b118-7661382d419a"],
Cell[56899, 1597, 191, 3, 35, "Text",ExpressionUUID->"722c4b8d-44e7-4134-b99a-49835d267549"],
Cell[57093, 1602, 548, 18, 42, "DisplayFormula",ExpressionUUID->"d3b89e5e-319c-4e02-bb4d-9af06380b40f"],
Cell[57644, 1622, 631, 15, 58, "Text",ExpressionUUID->"2cff679c-af4f-43ee-a692-4d340bd4e4f8"],
Cell[58278, 1639, 296, 9, 27, "DisplayFormula",ExpressionUUID->"33719e5e-dacb-44b6-9c46-bd59f7c581db"],
Cell[58577, 1650, 640, 18, 37, "Text",ExpressionUUID->"823522ee-fbdb-4fdc-9631-1b5eec9293c7"],
Cell[59220, 1670, 632, 23, 53, "DisplayFormula",ExpressionUUID->"40982bc3-c51e-4fb3-bab3-f55b68467009"],
Cell[59855, 1695, 634, 19, 37, "Text",ExpressionUUID->"734fd903-cfae-4c11-8b18-d3bbc81869cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60526, 1719, 186, 4, 54, "Subsection",ExpressionUUID->"7422e3db-7fae-4a44-b708-6d3519db325b"],
Cell[60715, 1725, 1581, 42, 60, "Text",ExpressionUUID->"cadef571-5994-439c-a081-03461f5c4dca"],
Cell[62299, 1769, 440, 11, 27, "DisplayFormula",ExpressionUUID->"96046c34-8cfe-4c0c-8c2d-84c03ebdb5ef"],
Cell[62742, 1782, 615, 15, 58, "Text",ExpressionUUID->"0c8d6b40-15ad-474a-a853-97480d79aac6"],
Cell[63360, 1799, 351, 12, 29, "DisplayFormula",ExpressionUUID->"bd1465bc-74b9-4abf-8e0c-87bb8857642d"],
Cell[63714, 1813, 194, 5, 35, "Text",ExpressionUUID->"dce07f80-f6fc-489b-b7d3-88ab93a5cc25"],
Cell[63911, 1820, 801, 24, 42, "DisplayFormula",ExpressionUUID->"6cf58440-ebf9-43fc-932c-7ef95bf48ea5"],
Cell[64715, 1846, 983, 25, 60, "Text",ExpressionUUID->"05d15ed8-d028-4c64-856c-139fb84a7cc6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65735, 1876, 193, 5, 54, "Subsection",ExpressionUUID->"2893e6f2-19fc-4f4d-a90f-4756a1883e7d"],
Cell[65931, 1883, 801, 24, 60, "Text",ExpressionUUID->"8b12b32e-299b-4957-a4da-58a296b379ec"],
Cell[66735, 1909, 394, 13, 33, "DisplayFormula",ExpressionUUID->"a582ba9c-3c6e-4576-955d-c0b3d069f2ba"],
Cell[67132, 1924, 395, 11, 37, "Text",ExpressionUUID->"08aafd78-01f9-48fe-8a81-6537a4b17082"],
Cell[67530, 1937, 410, 14, 33, "DisplayFormula",ExpressionUUID->"f46234ee-16dc-4da8-9f27-a97655943593"],
Cell[67943, 1953, 190, 5, 35, "Text",ExpressionUUID->"b3c241e4-9212-4580-aa07-9ec7284f673f"],
Cell[68136, 1960, 346, 12, 43, "DisplayFormula",ExpressionUUID->"e79b055c-25ae-4f12-b7a7-72da44f6dae4"],
Cell[68485, 1974, 390, 12, 35, "Text",ExpressionUUID->"81250764-fd49-4b7c-bd00-4aae7068bf86"],
Cell[68878, 1988, 369, 12, 27, "DisplayFormula",ExpressionUUID->"0e0b17d0-4e40-4a4e-99bc-7208419968a6"],
Cell[69250, 2002, 822, 24, 64, "Text",ExpressionUUID->"30e99218-5534-4ea3-a4cc-997460bf9394"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70109, 2031, 194, 5, 54, "Subsection",ExpressionUUID->"9a397627-887a-4a57-9026-559240ef8fb0"],
Cell[70306, 2038, 416, 12, 35, "Text",ExpressionUUID->"7cac46a9-5184-46f1-9db5-dcfa3ed03d9b"],
Cell[70725, 2052, 857, 28, 34, "DisplayFormula",ExpressionUUID->"56d3d46b-9317-4514-b88f-a856748b0bf3"],
Cell[71585, 2082, 382, 8, 58, "Text",ExpressionUUID->"c8f38918-dd9f-481e-85bc-2f278ff47fca"],
Cell[71970, 2092, 543, 17, 34, "DisplayFormula",ExpressionUUID->"72d37eb9-ef75-4810-b740-310a3b1e1b2c"],
Cell[72516, 2111, 637, 19, 60, "Text",ExpressionUUID->"c3a8fa71-f9ae-4b39-bcf8-26c95047afce"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[73202, 2136, 152, 3, 53, "Section",ExpressionUUID->"068476cf-b5ae-48b1-997a-df77e8f8149e"],
Cell[CellGroupData[{
Cell[73379, 2143, 159, 3, 54, "Subsection",ExpressionUUID->"d1002c01-ca34-45b0-94c0-e8ea3d0c68c8"],
Cell[CellGroupData[{
Cell[73563, 2150, 412, 10, 30, "Input",ExpressionUUID->"66f3687a-37f4-4aa5-a3b3-3a537baf38bf"],
Cell[CellGroupData[{
Cell[74000, 2164, 391, 9, 24, "Print",ExpressionUUID->"adc49713-bc10-4c4d-9ebb-1c0a6381d24e"],
Cell[74394, 2175, 387, 9, 24, "Print",ExpressionUUID->"f05762c1-2877-40b4-9be6-88b53b0b3fb6"],
Cell[74784, 2186, 399, 9, 24, "Print",ExpressionUUID->"dfef8fc7-65db-4f6c-b8f1-8730f5e4a108"],
Cell[75186, 2197, 397, 9, 24, "Print",ExpressionUUID->"d9085db9-1a67-4995-b91a-68ea2a444020"],
Cell[75586, 2208, 418, 10, 24, "Print",ExpressionUUID->"7ef05cfe-9007-4d75-97d0-002fa3284641"],
Cell[76007, 2220, 574, 13, 24, "Print",ExpressionUUID->"95079337-d5ad-486a-8fbf-87f7b5cfd12c"],
Cell[76584, 2235, 397, 9, 24, "Print",ExpressionUUID->"fd171eec-2896-4fc1-8af3-9e9f1b448430"],
Cell[76984, 2246, 421, 10, 24, "Print",ExpressionUUID->"70c487c2-735b-405f-8603-eccba50dad08"],
Cell[77408, 2258, 389, 9, 24, "Print",ExpressionUUID->"2ebb8b61-e292-479d-921e-3f6346004888"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[77858, 2274, 169, 3, 54, "Subsection",ExpressionUUID->"cfff105d-bb14-4cde-8408-1d91b829b459"],
Cell[CellGroupData[{
Cell[78052, 2281, 363, 10, 73, "Input",ExpressionUUID->"0bee68ff-d185-46d4-936a-65abadca5439"],
Cell[CellGroupData[{
Cell[78440, 2295, 779, 16, 82, "Print",ExpressionUUID->"d4d2501c-bc03-4357-978b-874215ddddef"],
Cell[79222, 2313, 365, 9, 24, "Print",ExpressionUUID->"1881cff4-6d66-472d-a903-4d9a634ffb92"],
Cell[79590, 2324, 362, 9, 24, "Print",ExpressionUUID->"5ba91c9a-1e79-4711-b8a5-cdbef331fec2"],
Cell[79955, 2335, 374, 9, 24, "Print",ExpressionUUID->"598e1742-8d92-401a-8cdd-6ea64b75ac37"],
Cell[80332, 2346, 372, 9, 24, "Print",ExpressionUUID->"24f71a29-28e4-410d-9abe-88678e7a075a"],
Cell[80707, 2357, 391, 10, 24, "Print",ExpressionUUID->"251815ff-a8e7-4331-b7a2-a215463096e5"],
Cell[81101, 2369, 549, 13, 24, "Print",ExpressionUUID->"1d0faea4-84d7-408d-853a-cc8ff9e21903"],
Cell[81653, 2384, 374, 9, 24, "Print",ExpressionUUID->"bff30754-d058-48fd-949b-8771b5c29c47"],
Cell[82030, 2395, 396, 10, 24, "Print",ExpressionUUID->"5d50e012-940b-49e1-8521-a292595ea024"],
Cell[82429, 2407, 364, 9, 24, "Print",ExpressionUUID->"5a5adec9-879d-4684-b8d2-a1699cd11251"],
Cell[82796, 2418, 844, 20, 24, "Print",ExpressionUUID->"eb6e7571-3726-4dc1-97ea-3253868669fa"],
Cell[83643, 2440, 775, 16, 82, "Print",ExpressionUUID->"433c9fd5-5984-4d00-a4bb-f59fb9b79357"],
Cell[84421, 2458, 362, 9, 24, "Print",ExpressionUUID->"2c3bf0d0-8ae2-4b2e-9029-368bbb44929d"],
Cell[84786, 2469, 362, 9, 24, "Print",ExpressionUUID->"187b765a-211e-4a48-8736-022ac375aa0b"],
Cell[85151, 2480, 372, 9, 24, "Print",ExpressionUUID->"db78ef97-48b6-4c61-bd2c-9027f1c26cf4"],
Cell[85526, 2491, 372, 9, 24, "Print",ExpressionUUID->"3a3b0cfc-5ac1-4c16-a588-8f20f8cc431f"],
Cell[85901, 2502, 388, 9, 24, "Print",ExpressionUUID->"e70e59b0-7cfd-4cbb-8782-1ddf938fd5cd"],
Cell[86292, 2513, 650, 16, 24, "Print",ExpressionUUID->"97870583-e062-487c-8712-8b92f2c6c483"],
Cell[86945, 2531, 372, 9, 24, "Print",ExpressionUUID->"23251ffa-1928-45e3-b1fe-520774f01ab2"],
Cell[87320, 2542, 398, 10, 24, "Print",ExpressionUUID->"446082b3-7610-47b9-941d-42e2ca600298"],
Cell[87721, 2554, 366, 9, 24, "Print",ExpressionUUID->"a1706980-2059-412e-bdfc-bfc34a6062da"],
Cell[88090, 2565, 839, 20, 24, "Print",ExpressionUUID->"0ccef2d1-caee-41ff-9485-ebf5669ea602"],
Cell[88932, 2587, 777, 16, 82, "Print",ExpressionUUID->"546abcca-6213-4e64-96f6-e8946360fc36"],
Cell[89712, 2605, 364, 9, 24, "Print",ExpressionUUID->"61bcd71c-c589-4f7e-85f1-a3528d7bf06b"],
Cell[90079, 2616, 362, 9, 24, "Print",ExpressionUUID->"f89f4d0e-baaf-4970-8be1-e19ca328361a"],
Cell[90444, 2627, 374, 9, 24, "Print",ExpressionUUID->"f1b7dfa0-9006-4977-82eb-8f99e4350e7a"],
Cell[90821, 2638, 372, 9, 24, "Print",ExpressionUUID->"804c54fa-4788-4333-a8ee-1aa92b12d007"],
Cell[91196, 2649, 386, 9, 24, "Print",ExpressionUUID->"20703882-56e0-4ca8-a355-1e601160052a"],
Cell[91585, 2660, 652, 16, 24, "Print",ExpressionUUID->"f3081ad7-b22d-4ae1-88e0-9307c528c0b2"],
Cell[92240, 2678, 372, 9, 24, "Print",ExpressionUUID->"c210868e-7b1c-4b36-b4ab-541a3a352cb5"],
Cell[92615, 2689, 396, 10, 24, "Print",ExpressionUUID->"653a661d-1553-43f2-b7a4-7f0ee3a92ff5"],
Cell[93014, 2701, 364, 9, 24, "Print",ExpressionUUID->"55d5b86c-8345-4359-941c-71475e21da99"],
Cell[93381, 2712, 840, 20, 24, "Print",ExpressionUUID->"6a2859b7-8a01-46df-a63a-49254a67ad5b"],
Cell[94224, 2734, 775, 16, 82, "Print",ExpressionUUID->"58e05ef5-fc64-4d1e-be21-54aac572ceb1"],
Cell[95002, 2752, 362, 9, 24, "Print",ExpressionUUID->"5626bc31-2f18-465b-bd90-3127632e2e11"],
Cell[95367, 2763, 361, 9, 24, "Print",ExpressionUUID->"1575e7d4-fb0f-429c-adaa-cc6717a9fbb0"],
Cell[95731, 2774, 376, 9, 24, "Print",ExpressionUUID->"11f3c1da-ac75-4e53-bfcf-5e8909fb5d3e"],
Cell[96110, 2785, 372, 9, 24, "Print",ExpressionUUID->"69086dab-e7f1-4bdf-9750-c9bca85fc1ad"],
Cell[96485, 2796, 386, 9, 24, "Print",ExpressionUUID->"d8b0ff56-10b7-4ef5-a53e-043a520af3d5"],
Cell[96874, 2807, 549, 13, 24, "Print",ExpressionUUID->"2574c49b-a182-49f1-a236-265f8e042ef6"],
Cell[97426, 2822, 372, 9, 24, "Print",ExpressionUUID->"bbb6f152-8cb4-4a05-883f-7777efe027e2"],
Cell[97801, 2833, 395, 10, 24, "Print",ExpressionUUID->"d353f12a-48eb-453e-9f9e-033e11810ff0"],
Cell[98199, 2845, 364, 9, 24, "Print",ExpressionUUID->"56000fdf-c444-414b-80f6-b12977808425"],
Cell[98566, 2856, 840, 20, 24, "Print",ExpressionUUID->"1150c007-e885-4dc9-af50-1618ec9cc295"],
Cell[99409, 2878, 777, 16, 82, "Print",ExpressionUUID->"cf8dc722-cc65-41f1-8c25-d05af1d2d4cc"],
Cell[100189, 2896, 364, 9, 24, "Print",ExpressionUUID->"3bacd2aa-c4c0-4ccd-a9d5-b400455d01ff"],
Cell[100556, 2907, 362, 9, 24, "Print",ExpressionUUID->"8c4846a0-9503-43c4-af0c-9ba1b981c0d8"],
Cell[100921, 2918, 374, 9, 24, "Print",ExpressionUUID->"50ff62db-9a7a-492a-97a6-e10719544e2a"],
Cell[101298, 2929, 374, 9, 24, "Print",ExpressionUUID->"903c0cdd-a53e-475d-be83-9fa90fa009e8"],
Cell[101675, 2940, 386, 9, 24, "Print",ExpressionUUID->"dc3eea4d-ee73-4de9-846a-0ce4dfa534c2"],
Cell[102064, 2951, 597, 14, 24, "Print",ExpressionUUID->"8f24a9bf-477c-4cad-a16c-d9df7654c8d1"],
Cell[102664, 2967, 372, 9, 24, "Print",ExpressionUUID->"9ff86047-04bd-43e1-b39d-0ce8005f6496"],
Cell[103039, 2978, 396, 10, 24, "Print",ExpressionUUID->"bbba892d-bb4f-4ad5-b339-e1b4dd37e43d"],
Cell[103438, 2990, 366, 9, 24, "Print",ExpressionUUID->"ec8d4b48-b85e-41cd-9a8e-f703c8ca0d00"],
Cell[103807, 3001, 840, 20, 24, "Print",ExpressionUUID->"1156b657-ca5c-457c-a425-399377e89879"],
Cell[104650, 3023, 778, 16, 82, "Print",ExpressionUUID->"c9c0eac2-b008-4412-bcfc-606ae89b3986"],
Cell[105431, 3041, 365, 9, 24, "Print",ExpressionUUID->"b1e897b1-a123-4ba2-b6ef-f661132b1b12"],
Cell[105799, 3052, 364, 9, 24, "Print",ExpressionUUID->"8a9c3df2-03e4-4a9e-a403-5edb5388480e"],
Cell[106166, 3063, 372, 9, 24, "Print",ExpressionUUID->"4b989359-ee00-4bcc-9a25-8618412387dc"],
Cell[106541, 3074, 374, 9, 24, "Print",ExpressionUUID->"85ec06f0-34ac-49c3-aa51-970bd6db2394"],
Cell[106918, 3085, 386, 9, 24, "Print",ExpressionUUID->"ec9d7fe5-45c7-4bcd-9a46-4e9a0a78e71e"],
Cell[107307, 3096, 650, 16, 24, "Print",ExpressionUUID->"31a3bed9-9ca9-41f2-8b19-78ed768cea1d"],
Cell[107960, 3114, 372, 9, 24, "Print",ExpressionUUID->"a7729c64-3ff6-4ff0-8eb3-7cc528bd6bce"],
Cell[108335, 3125, 396, 10, 24, "Print",ExpressionUUID->"ce85df8c-f5c3-4f06-a095-7c7ceb7337eb"],
Cell[108734, 3137, 364, 9, 24, "Print",ExpressionUUID->"bd28107c-0f24-4a48-a4b8-c2297286fd60"],
Cell[109101, 3148, 842, 20, 24, "Print",ExpressionUUID->"9de023c6-535e-45a2-bb0d-13059c75963f"],
Cell[109946, 3170, 779, 16, 82, "Print",ExpressionUUID->"ed4f2924-1df0-4fa3-b447-3992881871ec"],
Cell[110728, 3188, 368, 9, 24, "Print",ExpressionUUID->"aa1f0e93-04ad-4aa4-96d6-e677f25dce0f"],
Cell[111099, 3199, 364, 9, 24, "Print",ExpressionUUID->"febb378a-7fb8-4264-a3c1-622ce88c990e"],
Cell[111466, 3210, 372, 9, 24, "Print",ExpressionUUID->"e090b8e2-5aab-48e5-aeec-a17c827c2592"],
Cell[111841, 3221, 372, 9, 24, "Print",ExpressionUUID->"f985cd1f-809a-4298-afc7-f6f27b583bcb"],
Cell[112216, 3232, 385, 9, 24, "Print",ExpressionUUID->"bcae8787-a6b7-4e81-8bf0-78c5afcab2b8"],
Cell[112604, 3243, 650, 16, 24, "Print",ExpressionUUID->"ce4f9034-42bd-43d7-a8cb-607ae0dd51ec"],
Cell[113257, 3261, 372, 9, 24, "Print",ExpressionUUID->"c1bafcda-eee8-4b3e-887d-0b1465e573e3"],
Cell[113632, 3272, 396, 10, 24, "Print",ExpressionUUID->"49ed9648-91e8-4875-ab45-375c51591ead"],
Cell[114031, 3284, 364, 9, 24, "Print",ExpressionUUID->"c0c54862-fda1-4b30-a215-ce8631a86c9b"],
Cell[114398, 3295, 844, 20, 24, "Print",ExpressionUUID->"809a0b87-8cab-47fa-90b3-28ffbc6ded8c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> 8d.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    150071,       3569]
NotebookOptionsPosition[    136834,       3389]
NotebookOutlinePosition[    137230,       3405]
CellTagsIndexPosition[    137187,       3402]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["8 d: SL(2) x SL(3)", "Title",
 CellChangeTimes->{{3.987782000821024*^9, 
  3.987782007349388*^9}},ExpressionUUID->"06548251-a79a-413f-9768-\
c17c7bf6dbc2"],

Cell[CellGroupData[{

Cell["Functions", "Section",
 CellChangeTimes->{{3.987782052118484*^9, 
  3.987782053825617*^9}},ExpressionUUID->"51ebb21f-1878-4e3a-8c4d-\
73d7cd4fad5e"],

Cell[CellGroupData[{

Cell["Utilities", "Subsection",
 CellChangeTimes->{{3.987782055613802*^9, 
  3.9877820572495203`*^9}},ExpressionUUID->"52977076-cb41-4d03-b202-\
6930e18a8c8a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "MatKey", ",", "VecKey", ",", "Mod2", ",", "BlockDiag", ",", "CartanA", 
     ",", "DirectSumGram", ",", "ClearDenominatorsMatrix"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MatKey", "[", "m_", "]"}], ":=", 
    RowBox[{"ToString", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", "m", "]"}], ",", "InputForm"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"VecKey", "[", "v_", "]"}], ":=", 
    RowBox[{"FromDigits", "[", 
     RowBox[{"v", ",", "2"}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Mod2", "[", "x_", "]"}], ":=", 
    RowBox[{"Mod", "[", 
     RowBox[{"x", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"BlockDiag", "[", "mats_List", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dims", ",", "n", ",", "pos", ",", "out"}], "}"}], ",", 
      RowBox[{
       RowBox[{"dims", "=", 
        RowBox[{"Length", "/@", "mats"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"n", "=", 
        RowBox[{"Total", "[", "dims", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pos", "=", 
        RowBox[{"Accumulate", "[", 
         RowBox[{"Prepend", "[", 
          RowBox[{"dims", ",", "0"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"out", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"out", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"pos", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "+", "1"}], ";;", 
              RowBox[{"pos", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"pos", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "+", "1"}], ";;", 
              RowBox[{"pos", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}]}]}], "]"}], "]"}], "=", 
          
          RowBox[{"mats", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "mats", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "out"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CartanA", "[", 
     RowBox[{"n_Integer", "?", "Positive"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"g", "=", 
        RowBox[{"2", " ", 
         RowBox[{"IdentityMatrix", "[", "n", "]"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", 
              RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "=", 
           RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"i", "+", "1"}], ",", "i"}], "]"}], "]"}], "=", 
           RowBox[{"-", "1"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "g"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DirectSumGram", "[", "blocks_List", "]"}], ":=", 
    RowBox[{"BlockDiag", "[", "blocks", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearDenominatorsMatrix", "[", "G_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "den", "}"}], ",", 
     RowBox[{
      RowBox[{"den", "=", 
       RowBox[{"LCM", "@@", 
        RowBox[{"Denominator", "[", 
         RowBox[{"Flatten", "[", "G", "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"den", " ", "G"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9877820608110456`*^9, 3.987782074635569*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"224baf1b-e845-4ade-a8ea-aac686f7a9d1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Isolated lattice points", "Subsection",
 CellChangeTimes->{{3.987782078719542*^9, 
  3.9877821081615257`*^9}},ExpressionUUID->"3ba9b37c-1e57-4b48-a0b5-\
fbb0db267630"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"d8SL2LatticeData", ",", "d8SL3LatticeData", ",", "d8PointData"}],
     "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d8SL2LatticeData", "=", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"\"\<A1^2\>\"", "->", 
       RowBox[{"2", " ", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], ",", 
      RowBox[{"\"\<A2\>\"", "->", 
       RowBox[{"CartanA", "[", "2", "]"}]}]}], "|>"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d8SL3LatticeData", "=", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"\"\<A1^3\>\"", "->", 
       RowBox[{"2", " ", 
        RowBox[{"IdentityMatrix", "[", "3", "]"}]}]}], ",", 
      RowBox[{"\"\<A3\>\"", "->", 
       RowBox[{"CartanA", "[", "3", "]"}]}], ",", 
      RowBox[{"\"\<A3*\>\"", "->", 
       RowBox[{"4", " ", 
        RowBox[{"Inverse", "[", 
         RowBox[{"CartanA", "[", "3", "]"}], "]"}]}]}]}], "|>"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"d8PointData", "=", 
   RowBox[{"Association", "@", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"name3", "<>", "\"\< x \>\"", "<>", "name2"}], ")"}], "->", 
        RowBox[{"<|", 
         RowBox[{
          RowBox[{"\"\<SL3Name\>\"", "->", "name3"}], ",", 
          RowBox[{"\"\<SL2Name\>\"", "->", "name2"}], ",", 
          RowBox[{"\"\<K3\>\"", "->", 
           RowBox[{"d8SL3LatticeData", "[", "name3", "]"}]}], ",", 
          RowBox[{"\"\<K2\>\"", "->", 
           RowBox[{"d8SL2LatticeData", "[", "name2", "]"}]}]}], "|>"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"name3", ",", 
         RowBox[{"Keys", "[", "d8SL3LatticeData", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"name2", ",", 
         RowBox[{"Keys", "[", "d8SL2LatticeData", "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987782090682235*^9, 3.987782092542465*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"681329da-b9f3-4674-9f97-e58c5237cd92"]
}, Closed]],

Cell[CellGroupData[{

Cell["Aut(L)", "Subsection",
 CellChangeTimes->{{3.987782119166833*^9, 
  3.98778212478024*^9}},ExpressionUUID->"3e105d76-cc4b-4c97-82af-\
d158dbdb6e3f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"CandidateRowsOfNorm", ",", "PositiveLatticeAutomorphisms"}], 
    "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CandidateRowsOfNorm", "[", 
     RowBox[{"G_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"CandidateRowsOfNorm", "[", 
      RowBox[{"G", ",", "q"}], "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", ",", "lambdaMin", ",", "bound"}], "}"}], ",", 
       RowBox[{
        RowBox[{"n", "=", 
         RowBox[{"Length", "[", "G", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lambdaMin", "=", 
         RowBox[{"Min", "[", 
          RowBox[{"Eigenvalues", "[", 
           RowBox[{"N", "[", "G", "]"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"bound", "=", 
         RowBox[{
          RowBox[{"Ceiling", "[", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"N", "[", "q", "]"}], "/", "lambdaMin"}], "]"}], "]"}], 
          "+", "1"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"Tuples", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{"-", "bound"}], ",", "bound"}], "]"}], ",", "n"}], 
           "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", ".", "G", ".", "#"}], "==", "q"}], "&"}]}], 
         "]"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"PositiveLatticeAutomorphisms", "[", "Gin_", "]"}], ":=", 
   RowBox[{
    RowBox[{"PositiveLatticeAutomorphisms", "[", "Gin", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"G", ",", "n", ",", "extend", ",", "harvested"}], "}"}], ",", 
      RowBox[{
       RowBox[{"G", "=", 
        RowBox[{"ClearDenominatorsMatrix", "[", "Gin", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "G", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"harvested", "=", 
        RowBox[{
         RowBox[{"Reap", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"extend", "[", "rows_List", "]"}], ":=", 
            RowBox[{"Module", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"k", ",", "candidates", ",", "A"}], "}"}], ",", 
              RowBox[{
               RowBox[{"k", "=", 
                RowBox[{
                 RowBox[{"Length", "[", "rows", "]"}], "+", "1"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"k", ">", "n"}], ",", 
                 RowBox[{
                  RowBox[{"A", "=", "rows"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"A", ".", "G", ".", 
                    RowBox[{"Transpose", "[", "A", "]"}]}], "===", "G"}], "&&", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Det", "[", "A", "]"}], "^", "2"}], "==", "1"}]}],
                     ",", 
                    RowBox[{"Sow", "[", "A", "]"}]}], "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"candidates", "=", 
                   RowBox[{"Select", "[", 
                    RowBox[{
                    RowBox[{"CandidateRowsOfNorm", "[", 
                    RowBox[{"G", ",", 
                    RowBox[{"G", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "k"}], "]"}], "]"}]}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"And", "@@", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"rows", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ".", "G", ".", "#"}], "==", 
                    RowBox[{"G", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "k"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], "&"}]}], 
                    "]"}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"Scan", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"extend", "[", 
                    RowBox[{"Append", "[", 
                    RowBox[{"rows", ",", "#"}], "]"}], "]"}], "&"}], ",", 
                    "candidates"}], "]"}]}]}], "]"}]}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"extend", "[", 
            RowBox[{"{", "}"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"harvested", "===", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"DeleteDuplicates", "[", 
          RowBox[{"First", "[", "harvested", "]"}], "]"}]}], "]"}]}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9877821161795263`*^9, 3.987782121850831*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"f4556227-6209-4658-8040-6f67798c1c9a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Charge and phase shift lattice", "Subsection",
 CellChangeTimes->{{3.9877821329307423`*^9, 
  3.987782144552249*^9}},ExpressionUUID->"9273f53a-87ed-47dd-8cf3-\
ce4b681cae75"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "PhaseMatrixFromVector", ",", "PhaseVectorFromMatrix", ",", 
     "PurePhaseMatricesD8", ",", "PurePhaseVectorsD8", ",", "PurePhaseQ", ",",
      "PhaseActionMatrixD8"}], "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PhaseMatrixFromVector", "[", "v_", "]"}], ":=", 
    RowBox[{"Partition", "[", 
     RowBox[{"v", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PhaseVectorFromMatrix", "[", "m_", "]"}], ":=", 
    RowBox[{"Flatten", "[", "m", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PurePhaseMatricesD8", "[", "]"}], ":=", 
    RowBox[{
     RowBox[{"PurePhaseMatricesD8", "[", "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"us", ",", "ws"}], "}"}], ",", 
       RowBox[{
        RowBox[{"us", "=", 
         RowBox[{"Rest", "[", 
          RowBox[{"Tuples", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", "3"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"ws", "=", 
         RowBox[{"Rest", "[", 
          RowBox[{"Tuples", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", "2"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Outer", "[", 
             RowBox[{"Times", ",", "u", ",", "w"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "us"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"w", ",", "ws"}], "}"}]}], "]"}], "//", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"#", ",", "1"}], "]"}], "&"}]}], "]"}]}]}], "]"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PurePhaseVectorsD8", "[", "]"}], ":=", 
    RowBox[{
     RowBox[{"PurePhaseVectorsD8", "[", "]"}], "=", 
     RowBox[{"SortBy", "[", 
      RowBox[{
       RowBox[{"PhaseVectorFromMatrix", "/@", 
        RowBox[{"PurePhaseMatricesD8", "[", "]"}]}], ",", "VecKey"}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PurePhaseQ", "[", "v_", "]"}], ":=", 
    RowBox[{"MemberQ", "[", 
     RowBox[{
      RowBox[{"PurePhaseVectorsD8", "[", "]"}], ",", "v"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"PhaseActionMatrixD8", "[", 
    RowBox[{"g3_", ",", "h2_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A3", ",", "A2", ",", "basis", ",", "images"}], "}"}], ",", 
     RowBox[{"(*", 
      RowBox[{"g3", ",", 
       RowBox[{
        RowBox[{
        "h2", " ", "act", " ", "on", " ", "scalar", " ", "matrices", " ", 
         "by", " ", "K"}], "->", 
        RowBox[{"g", " ", "K", " ", 
         RowBox[{
          RowBox[{"g", "^", "T"}], ".", "Phase"}], " ", "shifts", " ", "are", 
         " ", "dual", " ", "to", " ", "charges"}]}], ",", 
       RowBox[{"so", " ", "use", " ", "inverse", " ", 
        RowBox[{"transpose", "."}]}]}], "*)"}], 
     RowBox[{
      RowBox[{"A3", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Inverse", "[", "g3", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"A2", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Inverse", "[", "h2", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"basis", "=", 
       RowBox[{"IdentityMatrix", "[", "6", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"images", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"PhaseVectorFromMatrix", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"A3", ".", 
             RowBox[{"PhaseMatrixFromVector", "[", "b", "]"}], ".", 
             RowBox[{"Transpose", "[", "A2", "]"}]}], ",", "2"}], "]"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "basis"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Transpose", "[", "images", "]"}]}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.987782146068268*^9, 3.987782148699256*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"1077fffd-60bc-4eb2-82e7-4b997e311a2c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Moduli", "Subsection",
 CellChangeTimes->{{3.987782175357497*^9, 
  3.9877821768313828`*^9}},ExpressionUUID->"4cdea65e-e5e0-46a0-b97a-\
875fd5282df3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "SymmetricPairs", ",", "SymmetricBasis", ",", "SymmetricVec", ",", 
     "SymmetricRepMatrix", ",", "FixedModuliDimD8"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SymmetricPairs", "[", "n_", "]"}], ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "i", ",", "n"}], "}"}]}], "]"}], ",", "1"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SymmetricBasis", "[", "n_", "]"}], ":=", 
    RowBox[{
     RowBox[{"SymmetricBasis", "[", "n", "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "pairs", "}"}], ",", 
       RowBox[{
        RowBox[{"pairs", "=", 
         RowBox[{"SymmetricPairs", "[", "n", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"M", "=", 
               RowBox[{"ConstantArray", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"{", 
                  RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ",", "i", ",", 
              "j"}], "}"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}], "=", "p"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"M", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", "1"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"M", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "i"}], "]"}], "]"}], "=", "1"}], ";", 
             "\[IndentingNewLine]", "M"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "pairs"}], "}"}]}], "]"}]}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SymmetricVec", "[", "M_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"pairs", "=", 
        RowBox[{"SymmetricPairs", "[", 
         RowBox[{"Length", "[", "M", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "pairs"}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SymmetricRepMatrix", "[", "A_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"basis", ",", "cols"}], "}"}], ",", 
      RowBox[{
       RowBox[{"basis", "=", 
        RowBox[{"SymmetricBasis", "[", 
         RowBox[{"Length", "[", "A", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"cols", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"SymmetricVec", "[", 
           RowBox[{"A", ".", "#", ".", 
            RowBox[{"Transpose", "[", "A", "]"}]}], "]"}], "&"}], "/@", 
         "basis"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Transpose", "[", "cols", "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FixedModuliDimD8", "[", 
    RowBox[{"K3_", ",", "K2_", ",", "pairGroup_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "basis3", ",", "basis2", ",", "repRows", ",", "trace3", ",", "trace2", 
       ",", "id", ",", "rows"}], "}"}], ",", 
     RowBox[{
      RowBox[{"basis3", "=", 
       RowBox[{"SymmetricBasis", "[", "3", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"basis2", "=", 
       RowBox[{"SymmetricBasis", "[", "2", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"id", "=", 
       RowBox[{"IdentityMatrix", "[", 
        RowBox[{
         RowBox[{"Length", "[", "basis3", "]"}], "+", 
         RowBox[{"Length", "[", "basis2", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"repRows", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"pairGroup", "===", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"Join", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Module", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"g3", ",", "h2", ",", "r"}], "}"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"g3", ",", "h2"}], "}"}], "=", "pair"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"r", "=", 
                RowBox[{"BlockDiag", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"SymmetricRepMatrix", "[", "g3", "]"}], ",", 
                   RowBox[{"SymmetricRepMatrix", "[", "h2", "]"}]}], "}"}], 
                 "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"r", "-", "id"}]}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"pair", ",", "pairGroup"}], "}"}]}], "]"}]}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"trace3", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"Inverse", "[", "K3", "]"}], ".", "#"}], "]"}], "&"}], "/@",
           "basis3"}], ",", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"Length", "[", "basis2", "]"}]}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"trace2", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"Length", "[", "basis3", "]"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"Inverse", "[", "K2", "]"}], ".", "#"}], "]"}], "&"}], "/@",
           "basis2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Length", "@", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{"repRows", ",", 
            RowBox[{"{", 
             RowBox[{"trace3", ",", "trace2"}], "}"}]}], "]"}], ",", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", 
            RowBox[{"Length", "[", "id", "]"}]}], "]"}]}], "]"}], "]"}]}]}]}],
     "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987782178020894*^9, 3.987782180282168*^9}},
 CellLabel->
  "In[254]:=",ExpressionUUID->"636cea21-3780-48c6-89a9-46fe3691c488"]
}, Closed]],

Cell[CellGroupData[{

Cell["Orbit and stabilizer", "Subsection",
 CellChangeTimes->{{3.98778220312402*^9, 
  3.9877822052527637`*^9}},ExpressionUUID->"57a7372b-db46-4c71-869c-\
97582fd9a90f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "==="}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{"Orbit", " ", "and", " ", "stabilizer", " ", "analysis"}], "*)"}], 
  
  RowBox[{"(*", " ", 
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "==="}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "FullPointGroupD8", ",", "AnalyzeD8PureOrbits", ",", "AnalyzeD8Point", 
      ",", "D8SuccessfulRepresentativeRows", ",", 
      "D8SuccessfulRepresentativeDataset", ",", "D8StatusDataset"}], "]"}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FullPointGroupD8", "[", 
      RowBox[{"aut3SO_", ",", "aut2SO_"}], "]"}], ":=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"g3", ",", "h2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"g3", ",", "aut3SO"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"h2", ",", "aut2SO"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AnalyzeD8PureOrbits", "[", 
      RowBox[{"K3_", ",", "K2_", ",", "pairGroup_List"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"phaseMats", ",", "pure", ",", "unseen", ",", 
         RowBox[{"results", "=", 
          RowBox[{"{", "}"}]}], ",", "v", ",", "images", ",", "orbit", ",", 
         "orbitKeys", ",", "pos", ",", "stab", ",", "fixedDim"}], "}"}], ",", 
       
       RowBox[{
        RowBox[{"phaseMats", "=", 
         RowBox[{"PhaseActionMatrixD8", "@@@", "pairGroup"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"pure", "=", 
         RowBox[{"PurePhaseVectorsD8", "[", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"unseen", "=", 
         RowBox[{"AssociationThread", "[", 
          RowBox[{
           RowBox[{"VecKey", "/@", "pure"}], "->", "pure"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "unseen", "]"}], ">", "0"}], ",", 
          RowBox[{
           RowBox[{"v", "=", 
            RowBox[{"First", "[", 
             RowBox[{"Values", "[", "unseen", "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"images", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"#", ".", "v"}], ",", "2"}], "]"}], "&"}], "/@", 
             "phaseMats"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"orbit", "=", 
            RowBox[{"DeleteDuplicates", "[", "images", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"orbitKeys", "=", 
            RowBox[{"VecKey", "/@", "orbit"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"KeyDropFrom", "[", 
            RowBox[{"unseen", ",", "orbitKeys"}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"pos", "=", 
            RowBox[{"Flatten", "@", 
             RowBox[{"Position", "[", 
              RowBox[{"images", ",", "v"}], "]"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"stab", "=", 
            RowBox[{"pairGroup", "[", 
             RowBox[{"[", "pos", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"fixedDim", "=", 
            RowBox[{"FixedModuliDimD8", "[", 
             RowBox[{"K3", ",", "K2", ",", "stab"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"results", ",", 
             RowBox[{"<|", 
              RowBox[{
               RowBox[{"\"\<Representative\>\"", "->", "v"}], ",", 
               RowBox[{"\"\<RepresentativeAsMatrix\>\"", "->", 
                RowBox[{"PhaseMatrixFromVector", "[", "v", "]"}]}], ",", 
               RowBox[{"\"\<OrbitSize\>\"", "->", 
                RowBox[{"Length", "[", "orbit", "]"}]}], ",", 
               RowBox[{"\"\<StabilizerSize\>\"", "->", 
                RowBox[{"Length", "[", "stab", "]"}]}], ",", 
               RowBox[{"\"\<FixedModuliDim\>\"", "->", "fixedDim"}], ",", 
               RowBox[{"\"\<SuccessQ\>\"", "->", 
                RowBox[{"fixedDim", "==", "0"}]}], ",", 
               RowBox[{"\"\<StabilizerElements\>\"", "->", "stab"}]}], 
              "|>"}]}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"SortBy", "[", 
         RowBox[{"results", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#", "[", "\"\<FixedModuliDim\>\"", "]"}], ",", 
             RowBox[{"#", "[", "\"\<OrbitSize\>\"", "]"}]}], "}"}], "&"}]}], 
         "]"}]}]}], "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AnalyzeD8Point", "[", 
      RowBox[{"name_", ",", "data_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "K3", ",", "K2", ",", "aut3", ",", "aut2", ",", "aut3SO", ",", 
         "aut2SO", ",", "pairGroup", ",", "orbitResults", ",", "successful", 
         ",", "spectrum", ",", "minFixed"}], "}"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Analyzing \>\"", ",", "name"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"K3", "=", 
         RowBox[{"data", "[", "\"\<K3\>\"", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"K2", "=", 
         RowBox[{"data", "[", "\"\<K2\>\"", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"aut3", "=", 
         RowBox[{"PositiveLatticeAutomorphisms", "[", "K3", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"aut2", "=", 
         RowBox[{"PositiveLatticeAutomorphisms", "[", "K2", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"aut3SO", "=", 
         RowBox[{"Select", "[", 
          RowBox[{"aut3", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Det", "[", "#", "]"}], "==", "1"}], "&"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"aut2SO", "=", 
         RowBox[{"Select", "[", 
          RowBox[{"aut2", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Det", "[", "#", "]"}], "==", "1"}], "&"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"pairGroup", "=", 
         RowBox[{"FullPointGroupD8", "[", 
          RowBox[{"aut3SO", ",", "aut2SO"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<  SL3 point = \>\"", ",", 
          RowBox[{"data", "[", "\"\<SL3Name\>\"", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<  SL2 point = \>\"", ",", 
          RowBox[{"data", "[", "\"\<SL2Name\>\"", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<  |Aut3 det=1| = \>\"", ",", 
          RowBox[{"Length", "[", "aut3SO", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<  |Aut2 det=1| = \>\"", ",", 
          RowBox[{"Length", "[", "aut2SO", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<  product group size = \>\"", ",", 
          RowBox[{"Length", "[", "pairGroup", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<  pure phase shifts = \>\"", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"PurePhaseVectorsD8", "[", "]"}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"orbitResults", "=", 
         RowBox[{"AnalyzeD8PureOrbits", "[", 
          RowBox[{"K3", ",", "K2", ",", "pairGroup"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"spectrum", "=", 
         RowBox[{"Counts", "[", 
          RowBox[{"Lookup", "[", 
           RowBox[{"orbitResults", ",", "\"\<FixedModuliDim\>\""}], "]"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"minFixed", "=", 
         RowBox[{"Min", "[", 
          RowBox[{"Lookup", "[", 
           RowBox[{"orbitResults", ",", "\"\<FixedModuliDim\>\""}], "]"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"successful", "=", 
         RowBox[{"Select", "[", 
          RowBox[{"orbitResults", ",", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"#", "[", "\"\<SuccessQ\>\"", "]"}], "]"}], "&"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<  pure-phase orbit count = \>\"", ",", 
          RowBox[{"Length", "[", "orbitResults", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<  fixed-moduli spectrum = \>\"", ",", "spectrum"}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<  min fixed moduli = \>\"", ",", "minFixed"}], "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<  successful representatives = \>\"", ",", 
          RowBox[{"Length", "[", "successful", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<  possible = \>\"", ",", 
          RowBox[{
           RowBox[{"Length", "[", "successful", "]"}], ">", "0"}]}], "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"<|", 
         RowBox[{
          RowBox[{"\"\<Name\>\"", "->", "name"}], ",", 
          RowBox[{"\"\<SL3Name\>\"", "->", 
           RowBox[{"data", "[", "\"\<SL3Name\>\"", "]"}]}], ",", 
          RowBox[{"\"\<SL2Name\>\"", "->", 
           RowBox[{"data", "[", "\"\<SL2Name\>\"", "]"}]}], ",", 
          RowBox[{"\"\<K3\>\"", "->", "K3"}], ",", 
          RowBox[{"\"\<K2\>\"", "->", "K2"}], ",", 
          RowBox[{"\"\<Aut3SOSize\>\"", "->", 
           RowBox[{"Length", "[", "aut3SO", "]"}]}], ",", 
          RowBox[{"\"\<Aut2SOSize\>\"", "->", 
           RowBox[{"Length", "[", "aut2SO", "]"}]}], ",", 
          RowBox[{"\"\<PointGroupSize\>\"", "->", 
           RowBox[{"Length", "[", "pairGroup", "]"}]}], ",", 
          RowBox[{"\"\<PointGroupElements\>\"", "->", "pairGroup"}], ",", 
          RowBox[{"\"\<PureOrbitCount\>\"", "->", 
           RowBox[{"Length", "[", "orbitResults", "]"}]}], ",", 
          RowBox[{"\"\<OrbitResults\>\"", "->", "orbitResults"}], ",", 
          RowBox[{"\"\<FixedModuliSpectrum\>\"", "->", "spectrum"}], ",", 
          RowBox[{"\"\<MinFixedModuliDim\>\"", "->", "minFixed"}], ",", 
          RowBox[{"\"\<PossibleQ\>\"", "->", 
           RowBox[{
            RowBox[{"Length", "[", "successful", "]"}], ">", "0"}]}], ",", 
          RowBox[{"\"\<SuccessfulRepresentativeCount\>\"", "->", 
           RowBox[{"Length", "[", "successful", "]"}]}], ",", 
          RowBox[{"\"\<SuccessfulRepresentatives\>\"", "->", "successful"}]}],
          "|>"}]}]}], "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "D8SuccessfulRepresentativeRows", "[", "results_Association", "]"}], ":=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"KeyValueMap", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"name", ",", "result"}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"result", "===", "$Failed"}], "||", 
              RowBox[{"!", 
               RowBox[{"AssociationQ", "[", "result", "]"}]}]}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"MapIndexed", "[", 
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"rep", ",", "ind"}], "}"}], ",", 
                 RowBox[{"<|", 
                  RowBox[{
                   RowBox[{"\"\<Point\>\"", "->", "name"}], ",", 
                   RowBox[{"\"\<SuccessIndex\>\"", "->", 
                    RowBox[{"ind", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                   RowBox[{"\"\<vMatrix\>\"", "->", 
                    RowBox[{
                    "rep", "[", "\"\<RepresentativeAsMatrix\>\"", "]"}]}], 
                   ",", 
                   RowBox[{"\"\<OrbitSize\>\"", "->", 
                    RowBox[{"rep", "[", "\"\<OrbitSize\>\"", "]"}]}], ",", 
                   RowBox[{"\"\<StabilizerSize\>\"", "->", 
                    RowBox[{"rep", "[", "\"\<StabilizerSize\>\"", "]"}]}], 
                   ",", 
                   RowBox[{"\"\<FixedModuliDim\>\"", "->", 
                    RowBox[{"rep", "[", "\"\<FixedModuliDim\>\"", "]"}]}]}], 
                  "|>"}]}], "]"}], ",", 
               RowBox[{
               "result", "[", "\"\<SuccessfulRepresentatives\>\"", "]"}]}], 
              "]"}]}], "]"}]}], "]"}], ",", "results"}], "]"}], ",", "1"}], 
      "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "D8SuccessfulRepresentativeDataset", "[", "results_Association", "]"}], ":=", 
     RowBox[{"Dataset", "[", 
      RowBox[{"D8SuccessfulRepresentativeRows", "[", "results", "]"}], 
      "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D8StatusDataset", "[", "results_Association", "]"}], ":=", 
     RowBox[{"Dataset", "[", 
      RowBox[{"KeyValueMap", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"<|", 
          RowBox[{
           RowBox[{"\"\<Point\>\"", "->", "#1"}], ",", 
           RowBox[{"\"\<SL3\>\"", "->", 
            RowBox[{"#2", "[", "\"\<SL3Name\>\"", "]"}]}], ",", 
           RowBox[{"\"\<SL2\>\"", "->", 
            RowBox[{"#2", "[", "\"\<SL2Name\>\"", "]"}]}], ",", 
           RowBox[{"\"\<|Aut3 det=1|\>\"", "->", 
            RowBox[{"#2", "[", "\"\<Aut3SOSize\>\"", "]"}]}], ",", 
           RowBox[{"\"\<|Aut2 det=1|\>\"", "->", 
            RowBox[{"#2", "[", "\"\<Aut2SOSize\>\"", "]"}]}], ",", 
           RowBox[{"\"\<point group size\>\"", "->", 
            RowBox[{"#2", "[", "\"\<PointGroupSize\>\"", "]"}]}], ",", 
           RowBox[{"\"\<pure-phase orbits\>\"", "->", 
            RowBox[{"#2", "[", "\"\<PureOrbitCount\>\"", "]"}]}], ",", 
           RowBox[{"\"\<fixed-moduli spectrum\>\"", "->", 
            RowBox[{"#2", "[", "\"\<FixedModuliSpectrum\>\"", "]"}]}], ",", 
           RowBox[{"\"\<min fixed moduli\>\"", "->", 
            RowBox[{"#2", "[", "\"\<MinFixedModuliDim\>\"", "]"}]}], ",", 
           RowBox[{"\"\<successful reps\>\"", "->", 
            RowBox[{
            "#2", "[", "\"\<SuccessfulRepresentativeCount\>\"", "]"}]}], ",", 
           
           RowBox[{"\"\<possible\>\"", "->", 
            RowBox[{"#2", "[", "\"\<PossibleQ\>\"", "]"}]}]}], "|>"}], "&"}], 
        ",", "results"}], "]"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.987782208613926*^9, 3.987782208616997*^9}},
 CellLabel->
  "In[260]:=",ExpressionUUID->"65d56564-bb03-4e1b-ade3-90d6dc6c9a1b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Progress monitor", "Subsection",
 CellChangeTimes->{{3.987782271205194*^9, 
  3.987782274227215*^9}},ExpressionUUID->"f79b9024-664f-4498-b7d3-\
bdd65e105d2a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "RunD8WithProgress", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RunD8WithProgress", "[", 
    RowBox[{"pointAssoc_", ":", "d8PointData"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"names", ",", "n", ",", 
       RowBox[{"currentName", "=", "\"\<-\>\""}], ",", 
       RowBox[{"currentIndex", "=", "0"}], ",", 
       RowBox[{"currentStatus", "=", "\"\<not started\>\""}], ",", "runStart",
        ",", "thisStart", ",", "t", ",", "result"}], "}"}], ",", 
     RowBox[{
      RowBox[{"names", "=", 
       RowBox[{"Keys", "[", "pointAssoc", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "names", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"$D8RunResults", "=", 
       RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"$D8RunTimings", "=", 
       RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"$D8RunFailures", "=", 
       RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"runStart", "=", 
       RowBox[{"AbsoluteTime", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"currentIndex", "=", "i"}], ";", "\[IndentingNewLine]", 
            RowBox[{"currentName", "=", 
             RowBox[{"names", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"currentStatus", "=", "\"\<running\>\""}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"thisStart", "=", 
             RowBox[{"AbsoluteTime", "[", "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"Print", "[", 
             RowBox[{
             "\"\<\\n==============================\\n\>\"", ",", 
              "\"\<Starting \>\"", ",", "currentName", ",", "\"\<  (\>\"", 
              ",", "i", ",", "\"\</\>\"", ",", "n", ",", "\"\<)\\n\>\"", ",", 
              "\"\<==============================\>\""}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"t", ",", "result"}], "}"}], "=", 
             RowBox[{"AbsoluteTiming", "[", 
              RowBox[{"Check", "[", 
               RowBox[{
                RowBox[{"AnalyzeD8Point", "[", 
                 RowBox[{"currentName", ",", 
                  RowBox[{"pointAssoc", "[", "currentName", "]"}]}], "]"}], 
                ",", "$Failed"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"result", "===", "$Failed"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"$D8RunFailures", "[", "currentName", "]"}], "=", 
                "True"}], ";", "\[IndentingNewLine]", 
               RowBox[{"currentStatus", "=", "\"\<failed\>\""}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Print", "[", 
                RowBox[{
                "\"\<FAILED \>\"", ",", "currentName", ",", "\"\< after \>\"",
                  ",", 
                 RowBox[{"NumberForm", "[", 
                  RowBox[{"t", ",", 
                   RowBox[{"{", 
                    RowBox[{"8", ",", "2"}], "}"}]}], "]"}], ",", 
                 "\"\< seconds.\>\""}], "]"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"$D8RunResults", "[", "currentName", "]"}], "=", 
                "result"}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"$D8RunTimings", "[", "currentName", "]"}], "=", 
                "t"}], ";", "\[IndentingNewLine]", 
               RowBox[{"currentStatus", "=", "\"\<done\>\""}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Print", "[", 
                RowBox[{
                "\"\<Finished \>\"", ",", "currentName", ",", "\"\< in \>\"", 
                 ",", 
                 RowBox[{"NumberForm", "[", 
                  RowBox[{"t", ",", 
                   RowBox[{"{", 
                    RowBox[{"8", ",", "2"}], "}"}]}], "]"}], ",", 
                 "\"\< seconds.  \>\"", ",", "\"\<Successful reps: \>\"", ",", 
                 RowBox[{
                 "result", "[", "\"\<SuccessfulRepresentativeCount\>\"", 
                  "]"}], ",", "\"\<.\>\""}], "]"}]}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"<|", 
          RowBox[{
           RowBox[{"\"\<Results\>\"", "->", "$D8RunResults"}], ",", 
           RowBox[{"\"\<Timings\>\"", "->", "$D8RunTimings"}], ",", 
           RowBox[{"\"\<Failures\>\"", "->", "$D8RunFailures"}]}], "|>"}]}], 
        ",", 
        RowBox[{"Grid", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\"\<Current point\>\"", ",", "currentName"}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Progress\>\"", ",", 
              RowBox[{
               RowBox[{"ToString", "[", "currentIndex", "]"}], "<>", 
               "\"\</\>\"", "<>", 
               RowBox[{"ToString", "[", "n", "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Status\>\"", ",", "currentStatus"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Finished points\>\"", ",", 
              RowBox[{"Length", "[", "$D8RunResults", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Failed points\>\"", ",", 
              RowBox[{"Length", "[", "$D8RunFailures", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Elapsed seconds\>\"", ",", 
              RowBox[{"NumberForm", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"AbsoluteTime", "[", "]"}], "-", "runStart"}], ",", 
                RowBox[{"{", 
                 RowBox[{"8", ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<Current point seconds\>\"", ",", 
              RowBox[{"NumberForm", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"AbsoluteTime", "[", "]"}], "-", "thisStart"}], ",", 
                
                RowBox[{"{", 
                 RowBox[{"8", ",", "1"}], "}"}]}], "]"}]}], "}"}]}], "}"}], 
          ",", 
          RowBox[{"Frame", "->", "All"}], ",", 
          RowBox[{"Alignment", "->", "Left"}]}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\n"}], "Input",
 CellLabel->
  "In[267]:=",ExpressionUUID->"1dccb1b8-31d2-42de-908b-9dee93b5dd77"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Section",
 CellChangeTimes->{{3.987782226822708*^9, 
  3.987782229737824*^9}},ExpressionUUID->"10327a44-a14f-40e8-a672-\
a656f58dd639"],

Cell[CellGroupData[{

Cell["Test: A13 x A12", "Subsection",
 CellChangeTimes->{{3.987782230624196*^9, 
  3.987782240071916*^9}},ExpressionUUID->"974c3ad0-5794-4dc6-b6f3-\
e115c3a23474"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"testD8A13A12", "=", 
   RowBox[{"AnalyzeD8Point", "[", 
    RowBox[{"\"\<A1^3 x A1^2\>\"", ",", 
     RowBox[{"d8PointData", "[", "\"\<A1^3 x A1^2\>\"", "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.987782240898369*^9, 3.987782240904677*^9}, {
  3.987782386203463*^9, 3.987782386697473*^9}},
 CellLabel->
  "In[289]:=",ExpressionUUID->"a7cd023c-c54f-4648-a0b4-e119075472e3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A1^3 x A1^2\"\>"}],
  SequenceForm["Analyzing ", "A1^3 x A1^2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782247797595*^9, 3.987782387571316*^9},
 CellLabel->
  "During evaluation of \
In[289]:=",ExpressionUUID->"d45c7acc-1925-4a07-81a5-085d46c8ef4a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SL3 point = \"\>", "\[InvisibleSpace]", "\<\"A1^3\"\>"}],
  SequenceForm["  SL3 point = ", "A1^3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782247797595*^9, 3.9877823875738173`*^9},
 CellLabel->
  "During evaluation of \
In[289]:=",ExpressionUUID->"2b7e4f60-164f-43bc-93c5-711dc92d589e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SL2 point = \"\>", "\[InvisibleSpace]", "\<\"A1^2\"\>"}],
  SequenceForm["  SL2 point = ", "A1^2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782247797595*^9, 3.987782387577545*^9},
 CellLabel->
  "During evaluation of \
In[289]:=",ExpressionUUID->"be968eeb-ca43-4f70-a2de-995f8ff2a932"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut3 det=1| = \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm["  |Aut3 det=1| = ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782247797595*^9, 3.987782387580009*^9},
 CellLabel->
  "During evaluation of \
In[289]:=",ExpressionUUID->"a849743d-cb7e-4bc7-8656-a7a1e7bf21a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut2 det=1| = \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["  |Aut2 det=1| = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782247797595*^9, 3.987782387582552*^9},
 CellLabel->
  "During evaluation of \
In[289]:=",ExpressionUUID->"1568d904-ceec-44d4-82f5-0778a690e3aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  product group size = \"\>", "\[InvisibleSpace]", "96"}],
  SequenceForm["  product group size = ", 96],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782247797595*^9, 3.9877823875849857`*^9},
 CellLabel->
  "During evaluation of \
In[289]:=",ExpressionUUID->"d80b5697-9f6d-4371-ae81-b008f82e4ad3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure phase shifts = \"\>", "\[InvisibleSpace]", "21"}],
  SequenceForm["  pure phase shifts = ", 21],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782247797595*^9, 3.987782387587206*^9},
 CellLabel->
  "During evaluation of \
In[289]:=",ExpressionUUID->"c1218d37-d472-43b0-b701-5ea573d03000"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-phase orbit count = \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["  pure-phase orbit count = ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782247797595*^9, 3.987782387610383*^9},
 CellLabel->
  "During evaluation of \
In[289]:=",ExpressionUUID->"efc1eb4d-43ea-45c4-8ad2-5e114281b49c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"0", "\[Rule]", "1"}], ",", 
     RowBox[{"1", "\[Rule]", "2"}], ",", 
     RowBox[{"2", "\[Rule]", "1"}], ",", 
     RowBox[{"3", "\[Rule]", "2"}]}], "\[RightAssociation]"}]}],
  SequenceForm[
  "  fixed-moduli spectrum = ", <|0 -> 1, 1 -> 2, 2 -> 1, 3 -> 2|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782247797595*^9, 3.98778238761279*^9},
 CellLabel->
  "During evaluation of \
In[289]:=",ExpressionUUID->"fafaffe3-1912-47a9-bf02-d12a32c5efef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["  min fixed moduli = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782247797595*^9, 3.987782387615201*^9},
 CellLabel->
  "During evaluation of \
In[289]:=",ExpressionUUID->"0f7b256e-75eb-4465-9d6f-1cb5cc4601e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "1"}],
  SequenceForm["  successful representatives = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782247797595*^9, 3.9877823876175833`*^9},
 CellLabel->
  "During evaluation of \
In[289]:=",ExpressionUUID->"10dcecb7-0aa5-40ea-8952-89d011c1d4d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["  possible = ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782247797595*^9, 3.9877823876199102`*^9},
 CellLabel->
  "During evaluation of \
In[289]:=",ExpressionUUID->"38da8dc1-9087-4bee-9c83-1a1006778614"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scan of all lattices", "Subsection",
 CellChangeTimes->{{3.987782256444722*^9, 
  3.9877822604272738`*^9}},ExpressionUUID->"8d30c521-d1ec-49f8-b5c6-\
fff765eebf27"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d8Run", "=", 
    RowBox[{"RunD8WithProgress", "[", "d8PointData", "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d8ResultsAll", "=", 
   RowBox[{"d8Run", "[", "\"\<Results\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9877822617820463`*^9, 3.987782288514049*^9}},
 CellLabel->
  "In[269]:=",ExpressionUUID->"57923c6b-f7bb-4a46-8192-f3862884b6a0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A1^3 x A1^2\"\>", 
   "\[InvisibleSpace]", "\<\"  (\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"/\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A1^3 x A1^2", "  (", 1, 
   "/", 6, ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289073063*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"af6655cf-a1ca-43ce-8f11-50c3f874cb1f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A1^3 x A1^2\"\>"}],
  SequenceForm["Analyzing ", "A1^3 x A1^2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289077985*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"86416da9-bf0c-4aa8-87bb-c6e5716c7cea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SL3 point = \"\>", "\[InvisibleSpace]", "\<\"A1^3\"\>"}],
  SequenceForm["  SL3 point = ", "A1^3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289080217*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"7ad4bb6e-cd78-42db-b4e0-b94212a753d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SL2 point = \"\>", "\[InvisibleSpace]", "\<\"A1^2\"\>"}],
  SequenceForm["  SL2 point = ", "A1^2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289082612*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"1e84aa94-6a3b-4061-ae54-fbdb44a68e15"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut3 det=1| = \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm["  |Aut3 det=1| = ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822890848217`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"c87ecbc8-4781-4288-b491-7e3d7ff0d562"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut2 det=1| = \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["  |Aut2 det=1| = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289087372*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"57ef9288-de41-4b9e-8365-f069096ce373"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  product group size = \"\>", "\[InvisibleSpace]", "96"}],
  SequenceForm["  product group size = ", 96],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289089419*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"6993876d-f0dc-45d6-9316-d73abf758400"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure phase shifts = \"\>", "\[InvisibleSpace]", "21"}],
  SequenceForm["  pure phase shifts = ", 21],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289091378*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"8e3cbce3-81a3-4c78-b875-ad4240987687"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-phase orbit count = \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["  pure-phase orbit count = ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289131856*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"a3072154-768d-4e44-909b-4c40f4c194e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"0", "\[Rule]", "1"}], ",", 
     RowBox[{"1", "\[Rule]", "2"}], ",", 
     RowBox[{"2", "\[Rule]", "1"}], ",", 
     RowBox[{"3", "\[Rule]", "2"}]}], "\[RightAssociation]"}]}],
  SequenceForm[
  "  fixed-moduli spectrum = ", <|0 -> 1, 1 -> 2, 2 -> 1, 3 -> 2|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289134268*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"cefb1a7b-eb8b-45cc-a725-6d67c178d77d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["  min fixed moduli = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822891369133`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"092b6627-2d05-4348-b031-dea09be7aab1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "1"}],
  SequenceForm["  successful representatives = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289139331*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"9bdb9a63-a7e4-42ee-80a6-599a69daad5c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["  possible = ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289141849*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"9d32a494-d0b5-4c93-9f08-f63a70872b66"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A1^3 x A1^2\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"0.06\"\>",
      ShowStringCharacters->False],
     0.06148,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "1",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A1^3 x A1^2", " in ", 
   NumberForm[0.06148, {8, 2}], " seconds.  ", "Successful reps: ", 1, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289144074*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"0c131453-690a-4130-8852-be4290d2f87a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A1^3 x A2\"\>", 
   "\[InvisibleSpace]", "\<\"  (\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"/\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A1^3 x A2", "  (", 2, 
   "/", 6, ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289146345*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"744c88b6-8e7c-4aff-ac15-47f3f19b60ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A1^3 x A2\"\>"}],
  SequenceForm["Analyzing ", "A1^3 x A2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289148613*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"11817f94-2e41-4ca8-8630-b4c5f860b367"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SL3 point = \"\>", "\[InvisibleSpace]", "\<\"A1^3\"\>"}],
  SequenceForm["  SL3 point = ", "A1^3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.98778228915102*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"e9f77d9b-8055-4314-ab04-3154e88176ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SL2 point = \"\>", "\[InvisibleSpace]", "\<\"A2\"\>"}],
  SequenceForm["  SL2 point = ", "A2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289153265*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"b0acb20e-1417-4762-83f5-6e39737c3da7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut3 det=1| = \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm["  |Aut3 det=1| = ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822891555843`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"c07635ab-3852-4a84-8e11-cc3e3545e238"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut2 det=1| = \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["  |Aut2 det=1| = ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822891577578`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"889b7033-2c50-4d6b-b669-08eb73e138aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  product group size = \"\>", "\[InvisibleSpace]", "144"}],
  SequenceForm["  product group size = ", 144],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289159772*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"1e4c5b85-b466-4c5e-8362-4b9c1e27cde3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure phase shifts = \"\>", "\[InvisibleSpace]", "21"}],
  SequenceForm["  pure phase shifts = ", 21],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822891619453`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"0d472924-682f-4635-b869-b00ce4e5b690"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-phase orbit count = \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["  pure-phase orbit count = ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289169797*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"d37b7e5d-d789-44ce-90c8-f8ce0e6c330c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"2", "\[Rule]", "1"}], ",", 
     RowBox[{"3", "\[Rule]", "2"}]}], "\[RightAssociation]"}]}],
  SequenceForm["  fixed-moduli spectrum = ", <|2 -> 1, 3 -> 2|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289173966*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"750b89ba-43d8-49bb-b988-7763af84e0ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["  min fixed moduli = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289176334*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"750da046-5c00-432a-92db-5f853feba155"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["  successful representatives = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289178553*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"e9e2a8f0-f061-46f0-97c7-dc3fca98ece4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm["  possible = ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289180801*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"fb742ac1-6460-4f1e-b7e4-6fe23fe5e77f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A1^3 x A2\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"0.04\"\>",
      ShowStringCharacters->False],
     0.035647,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "0",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A1^3 x A2", " in ", 
   NumberForm[0.035647, {8, 2}], " seconds.  ", "Successful reps: ", 0, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289183275*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"befc68eb-239a-4733-833f-8cc9a83c438b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A3 x A1^2\"\>", 
   "\[InvisibleSpace]", "\<\"  (\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"/\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A3 x A1^2", "  (", 3, 
   "/", 6, ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822891857643`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"b097afa6-d668-43b1-90b8-80527684f6d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A3 x A1^2\"\>"}],
  SequenceForm["Analyzing ", "A3 x A1^2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822891881723`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"2cdd32a0-9f1a-43b1-8930-26a78094ef8e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SL3 point = \"\>", "\[InvisibleSpace]", "\<\"A3\"\>"}],
  SequenceForm["  SL3 point = ", "A3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289190505*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"b4c35362-448b-466f-896c-ae4c8c22da3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SL2 point = \"\>", "\[InvisibleSpace]", "\<\"A1^2\"\>"}],
  SequenceForm["  SL2 point = ", "A1^2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289192665*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"f9f778f7-ff74-4e5a-a72a-9f37e2a1067a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut3 det=1| = \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm["  |Aut3 det=1| = ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822891950073`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"9ef30ef0-869c-45a1-9dd0-4cd4fb5fe3b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut2 det=1| = \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["  |Aut2 det=1| = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822891973553`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"7d44da93-f8b4-45e2-9c2b-c7be6704e1ae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  product group size = \"\>", "\[InvisibleSpace]", "96"}],
  SequenceForm["  product group size = ", 96],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289199854*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"5a3ca599-6b62-4a81-a25e-16a3b71b9ae8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure phase shifts = \"\>", "\[InvisibleSpace]", "21"}],
  SequenceForm["  pure phase shifts = ", 21],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289201961*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"76a2bf6c-2845-40c8-a0f6-23cd36e8cd70"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-phase orbit count = \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["  pure-phase orbit count = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289234686*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"bbf36082-ffd2-402b-8774-365205ccb24e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"0", "\[Rule]", "1"}], ",", 
     RowBox[{"2", "\[Rule]", "2"}], ",", 
     RowBox[{"4", "\[Rule]", "1"}]}], "\[RightAssociation]"}]}],
  SequenceForm["  fixed-moduli spectrum = ", <|0 -> 1, 2 -> 2, 4 -> 1|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.98778228923741*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"1783da73-ca12-4c71-bfd6-603d31cfc8d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["  min fixed moduli = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289239723*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"713056d1-c322-4933-b68e-3e63723f6fcb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "1"}],
  SequenceForm["  successful representatives = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289241899*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"52d0da1b-968a-42b8-b956-21ebd9b4e78f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["  possible = ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289244061*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"03d71374-e793-4870-ae32-a8a2da6d7067"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A3 x A1^2\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"0.07\"\>",
      ShowStringCharacters->False],
     0.066773,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "1",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A3 x A1^2", " in ", 
   NumberForm[0.066773, {8, 2}], " seconds.  ", "Successful reps: ", 1, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289246279*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"85d163ba-540c-4d0c-8443-fd0152f3aa09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A3 x A2\"\>", "\[InvisibleSpace]", "\<\"  (\"\>",
    "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "6", "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A3 x A2", "  (", 4, "/",
    6, ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289248563*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"7cd5ec5b-ea05-403d-adef-dec0eb14d300"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A3 x A2\"\>"}],
  SequenceForm["Analyzing ", "A3 x A2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289251026*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"1f49cbc4-ad84-4daa-843b-0f3eed60f6d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SL3 point = \"\>", "\[InvisibleSpace]", "\<\"A3\"\>"}],
  SequenceForm["  SL3 point = ", "A3"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289253469*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"3de947fe-d41e-48cf-95c9-74ff54d620d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SL2 point = \"\>", "\[InvisibleSpace]", "\<\"A2\"\>"}],
  SequenceForm["  SL2 point = ", "A2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.98778228925601*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"a6db586d-9dfa-4e16-b605-eb3f47d59807"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut3 det=1| = \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm["  |Aut3 det=1| = ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289258479*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"84b56e17-56c1-4fa8-8b62-ede0f6cac9cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut2 det=1| = \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["  |Aut2 det=1| = ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289260644*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"72852582-b9ad-4ed5-b3d9-a82b4f6750cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  product group size = \"\>", "\[InvisibleSpace]", "144"}],
  SequenceForm["  product group size = ", 144],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289262689*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"bfdd4ffb-7f2e-40b8-ad93-646ea62b5d86"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure phase shifts = \"\>", "\[InvisibleSpace]", "21"}],
  SequenceForm["  pure phase shifts = ", 21],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289264923*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"3f1b86d2-6349-4390-88a3-3f5704f14345"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-phase orbit count = \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["  pure-phase orbit count = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289280232*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"69558b96-8741-491b-8c15-be9339fcfdb5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"2", "\[Rule]", "1"}], ",", 
     RowBox[{"4", "\[Rule]", "1"}]}], "\[RightAssociation]"}]}],
  SequenceForm["  fixed-moduli spectrum = ", <|2 -> 1, 4 -> 1|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289282668*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"0f0c3367-d864-4745-9a91-49ccdc3c86f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["  min fixed moduli = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289284927*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"a5eaf3a7-a68c-45ad-9e0b-4b3560a090b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["  successful representatives = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289287075*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"993905f8-c22d-46cb-8a86-437ac1db32b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm["  possible = ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289289227*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"f9592adc-1f38-4652-beeb-db7e7cc51aaa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A3 x A2\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"0.04\"\>",
      ShowStringCharacters->False],
     0.041027,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "0",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A3 x A2", " in ", 
   NumberForm[0.041027, {8, 2}], " seconds.  ", "Successful reps: ", 0, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289291575*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"6e473a0d-a92f-423f-a403-2c22fc649cb0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A3* x A1^2\"\>", 
   "\[InvisibleSpace]", "\<\"  (\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"/\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A3* x A1^2", "  (", 5, 
   "/", 6, ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289294009*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"c14f4d3f-9a80-4025-b2bb-166987e5fb14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A3* x A1^2\"\>"}],
  SequenceForm["Analyzing ", "A3* x A1^2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822892964354`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"c03f3e35-95f3-455d-9259-cbe0666a6f76"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SL3 point = \"\>", "\[InvisibleSpace]", "\<\"A3*\"\>"}],
  SequenceForm["  SL3 point = ", "A3*"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822892986193`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"b8b6fea4-218f-4c92-b3c2-fa530b09a9f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SL2 point = \"\>", "\[InvisibleSpace]", "\<\"A1^2\"\>"}],
  SequenceForm["  SL2 point = ", "A1^2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.98778228930083*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"cdcf50da-981a-46c3-8444-afa0af3460db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut3 det=1| = \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm["  |Aut3 det=1| = ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289303183*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"0c171576-4130-4510-aeb2-13b6166e2f67"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut2 det=1| = \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["  |Aut2 det=1| = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822893055687`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"6cba8fd5-bdbf-4aa8-ae10-2b60b9267258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  product group size = \"\>", "\[InvisibleSpace]", "96"}],
  SequenceForm["  product group size = ", 96],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822893078833`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"86dbcfce-40bf-4eab-a8eb-430f85cb4081"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure phase shifts = \"\>", "\[InvisibleSpace]", "21"}],
  SequenceForm["  pure phase shifts = ", 21],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289309999*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"e7895d9a-74e4-49cf-ae5f-c35e554d244e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-phase orbit count = \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["  pure-phase orbit count = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289332507*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"3ee7ee05-d274-4312-a5a5-7afe268f1b3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"1", "\[Rule]", "2"}], ",", 
     RowBox[{"3", "\[Rule]", "2"}]}], "\[RightAssociation]"}]}],
  SequenceForm["  fixed-moduli spectrum = ", <|1 -> 2, 3 -> 2|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289334906*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"df81988a-1c80-4d8b-bed9-1d8511abedf9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["  min fixed moduli = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289337085*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"35ca9e23-087e-498a-8554-f817a21ce3e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["  successful representatives = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822893392553`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"c8815d01-9da6-49b0-9085-1f3025e1be24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm["  possible = ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289341419*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"ae5689f6-7e4b-45b4-b01a-d147dcfdc26c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A3* x A1^2\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"0.06\"\>",
      ShowStringCharacters->False],
     0.057028,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "0",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A3* x A1^2", " in ", 
   NumberForm[0.057028, {8, 2}], " seconds.  ", "Successful reps: ", 0, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289343646*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"c3d3d8c0-5498-4e15-9ee0-54b8ac75e3c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n==============================\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Starting \"\>", 
   "\[InvisibleSpace]", "\<\"A3* x A2\"\>", 
   "\[InvisibleSpace]", "\<\"  (\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"/\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\")\\n\"\>", 
   "\[InvisibleSpace]", "\<\"==============================\"\>"}],
  SequenceForm[
  "\n==============================\n", "Starting ", "A3* x A2", "  (", 6, 
   "/", 6, ")\n", "=============================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289345908*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"3d417401-3d13-48cb-b14c-6fb1bca4c60c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Analyzing \"\>", "\[InvisibleSpace]", "\<\"A3* x A2\"\>"}],
  SequenceForm["Analyzing ", "A3* x A2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289348118*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"7bf76212-1b8a-4d7b-ad05-2eb4fd5e1f0a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SL3 point = \"\>", "\[InvisibleSpace]", "\<\"A3*\"\>"}],
  SequenceForm["  SL3 point = ", "A3*"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822893504887`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"1d3ac840-801f-47a4-88d5-6a35ea15553c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  SL2 point = \"\>", "\[InvisibleSpace]", "\<\"A2\"\>"}],
  SequenceForm["  SL2 point = ", "A2"],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289352833*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"d1f67a49-5fa6-4df2-9a35-bce0b28ac616"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut3 det=1| = \"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm["  |Aut3 det=1| = ", 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822893551807`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"f5da270e-bf41-4198-ae2f-e30e1553f3c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  |Aut2 det=1| = \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["  |Aut2 det=1| = ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289357321*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"8a6a7ef5-9c58-4b22-91f6-3acb73d37977"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  product group size = \"\>", "\[InvisibleSpace]", "144"}],
  SequenceForm["  product group size = ", 144],
  Editable->False]], "Print",
 CellChangeTimes->{3.98778228935961*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"2c5f9739-c38f-4e41-b6ec-032afe52db9a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure phase shifts = \"\>", "\[InvisibleSpace]", "21"}],
  SequenceForm["  pure phase shifts = ", 21],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289361986*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"f7611193-b5d7-4208-af9f-7e7a3b2b79ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  pure-phase orbit count = \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["  pure-phase orbit count = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822893779697`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"31061820-62cc-45b7-8288-7a6038ed7c5d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  fixed-moduli spectrum = \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{"3", "\[Rule]", "2"}], "\[RightAssociation]"}]}],
  SequenceForm["  fixed-moduli spectrum = ", <|3 -> 2|>],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289380329*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"62fb3c76-6748-4d6c-81ad-00419afc6767"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  min fixed moduli = \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["  min fixed moduli = ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822893827047`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"fbc80d72-996e-450d-84e2-8f8b84de74e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  successful representatives = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["  successful representatives = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9877822893849697`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"a83545d7-56d3-47a1-b7a7-ddebe9add4ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  possible = \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm["  possible = ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289387039*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"92501824-27ed-47da-a216-d7e4dee4ade2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Finished \"\>", "\[InvisibleSpace]", "\<\"A3* x A2\"\>", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     StyleBox["\<\"0.04\"\>",
      ShowStringCharacters->False],
     0.035332,
     AutoDelete->True],
    NumberForm[#, {8, 2}]& ], "\[InvisibleSpace]", "\<\" seconds.  \"\>", 
   "\[InvisibleSpace]", "\<\"Successful reps: \"\>", "\[InvisibleSpace]", "0",
    "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["Finished ", "A3* x A2", " in ", 
   NumberForm[0.035332, {8, 2}], " seconds.  ", "Successful reps: ", 0, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.987782289389228*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"1fc0761a-dca6-4ca4-9d14-3a7327ff7a74"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D8SuccessfulRepresentativeDataset", "[", "d8ResultsAll", 
  "]"}]], "Input",
 CellChangeTimes->{{3.987782318542692*^9, 3.987782318553802*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"3b3d57b7-64da-43b0-9e37-db560b058779"],

Cell[BoxData[
 TagBox[
  TagBox[
   DynamicModuleBox[{TypeSystem`NestedGrid`PackagePrivate`$state$$ = <|
    "InitialData" -> {<|
       "Point" -> "A1^3 x A1^2", "SuccessIndex" -> 1, 
        "vMatrix" -> {{1, 1}, {1, 1}, {1, 1}}, "OrbitSize" -> 1, 
        "StabilizerSize" -> 96, "FixedModuliDim" -> 0|>, <|
       "Point" -> "A3 x A1^2", "SuccessIndex" -> 1, 
        "vMatrix" -> {{1, 1}, {0, 0}, {1, 1}}, "OrbitSize" -> 1, 
        "StabilizerSize" -> 96, "FixedModuliDim" -> 0|>}, "AllowEmbedding" -> 
     True, "InitialShape" -> 
     TypeSystem`PackageScope`HeaderShape[<|{All, "Point"} -> 
        1, {All, "SuccessIndex"} -> 1, {All, "vMatrix"} -> 
        2, {All, "OrbitSize"} -> 1, {All, "StabilizerSize"} -> 
        1, {All, "FixedModuliDim"} -> 1|>, 
       TypeSystem`PackageScope`Limited[
        TypeSystem`PackageScope`ColumnShape[
         TypeSystem`PackageScope`Limited[
          
          TypeSystem`PackageScope`RowShape[<|
           "Point" -> TypeSystem`PackageScope`AtomShape[123.20000000000002`], 
            "SuccessIndex" -> TypeSystem`PackageScope`AtomShape[34], 
            "vMatrix" -> TypeSystem`PackageScope`Limited[
              TypeSystem`PackageScope`MatrixShape[3, 2], 3, 2, {
              All, "vMatrix", All}], "OrbitSize" -> 
            TypeSystem`PackageScope`AtomShape[34], "StabilizerSize" -> 
            TypeSystem`PackageScope`AtomShape[34], "FixedModuliDim" -> 
            TypeSystem`PackageScope`AtomShape[34]|>], 
          DirectedInfinity[1], 6, {All}]], 2, 
        DirectedInfinity[1], {}]], "InitialType" -> TypeSystem`Vector[
       TypeSystem`Struct[{
        "Point", "SuccessIndex", "vMatrix", "OrbitSize", "StabilizerSize", 
         "FixedModuliDim"}, {
         TypeSystem`Atom[String], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Vector[
          TypeSystem`Vector[
           TypeSystem`Atom[Integer], 2], 3], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer]}], 2], "Meta" -> <||>, "RowTarget" -> 20, 
     "ColumnTarget" -> 10, "Shape" -> 
     TypeSystem`PackageScope`HeaderShape[<|{All, "Point"} -> 
        1, {All, "SuccessIndex"} -> 1, {All, "vMatrix"} -> 
        2, {All, "OrbitSize"} -> 1, {All, "StabilizerSize"} -> 
        1, {All, "FixedModuliDim"} -> 1|>, 
       TypeSystem`PackageScope`Limited[
        TypeSystem`PackageScope`ColumnShape[
         TypeSystem`PackageScope`Limited[
          
          TypeSystem`PackageScope`RowShape[<|
           "Point" -> TypeSystem`PackageScope`AtomShape[123.20000000000002`], 
            "SuccessIndex" -> TypeSystem`PackageScope`AtomShape[34], 
            "vMatrix" -> TypeSystem`PackageScope`Limited[
              TypeSystem`PackageScope`MatrixShape[3, 2], 3, 2, {
              All, "vMatrix", All}], "OrbitSize" -> 
            TypeSystem`PackageScope`AtomShape[34], "StabilizerSize" -> 
            TypeSystem`PackageScope`AtomShape[34], "FixedModuliDim" -> 
            TypeSystem`PackageScope`AtomShape[34]|>], 
          DirectedInfinity[1], 6, {All}]], 2, 
        DirectedInfinity[1], {}]], "Type" -> TypeSystem`Vector[
       TypeSystem`Struct[{
        "Point", "SuccessIndex", "vMatrix", "OrbitSize", "StabilizerSize", 
         "FixedModuliDim"}, {
         TypeSystem`Atom[String], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Vector[
          TypeSystem`Vector[
           TypeSystem`Atom[Integer], 2], 3], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer]}], 2], "Path" -> {}, "DisplayedRowCount" -> 
     2, "DisplayedColumnCount" -> 6, "DataRowCount" -> 2, "DataColumnCount" -> 
     6, "SortPaths" -> {}, "SortDirections" -> {}, "HiddenItemsMap" -> Null, 
     "UpdateType" -> 1|>, TypeSystem`NestedGrid`PackagePrivate`$outputID$$, 
    TypeSystem`NestedGrid`PackagePrivate`$path$$ = {}, 
    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$hPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$grid$$ = 
    DynamicModule[{
     TypeSystem`NestedGrid`PackagePrivate`renderedGrid = Deploy[
        Style[
         Grid[{{
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["Point", 
                  Style[
                  "Point", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "Point"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "Point"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["SuccessIndex", 
                  Style[
                  "SuccessIndex", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "SuccessIndex"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "SuccessIndex"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["vMatrix", 
                  Style[
                  "vMatrix", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "vMatrix"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "vMatrix"}, "ColumnHeader", False], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Center, Baseline}], SpanFromLeft, 
            
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["OrbitSize", 
                  Style[
                  "OrbitSize", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "OrbitSize"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "OrbitSize"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["StabilizerSize", 
                  Style[
                  "StabilizerSize", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "StabilizerSize"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "StabilizerSize"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["FixedModuliDim", 
                  Style[
                  "FixedModuliDim", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "FixedModuliDim"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "FixedModuliDim"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}]}, {
            Item[
             Pane[
              Annotation["A1^3 x A1^2", 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Point"]}, "Item", False], "Mouse"], 
              ImageSize -> {{123.20000000000002`, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["SuccessIndex"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["vMatrix"], 1, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["vMatrix"], 1, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["OrbitSize"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["96"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["StabilizerSize"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["FixedModuliDim"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["vMatrix"], 2, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["vMatrix"], 2, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], SpanFromAbove, SpanFromAbove, 
            SpanFromAbove}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["vMatrix"], 3, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["vMatrix"], 3, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], SpanFromAbove, SpanFromAbove, 
            SpanFromAbove}, {
            Item[
             Pane[
              Annotation["A3 x A1^2", 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Point"]}, "Item", False], "Mouse"], 
              ImageSize -> {{123.20000000000002`, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["SuccessIndex"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["vMatrix"], 1, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["vMatrix"], 1, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["OrbitSize"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["96"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["StabilizerSize"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["FixedModuliDim"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["vMatrix"], 2, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["vMatrix"], 2, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], SpanFromAbove, SpanFromAbove, 
            SpanFromAbove}, {SpanFromAbove, SpanFromAbove, 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["vMatrix"], 3, 1}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["vMatrix"], 3, 2}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], SpanFromAbove, SpanFromAbove, 
            SpanFromAbove}}, 
          BaseStyle -> {
           ContextMenu -> 
            Dynamic[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
              Which[TypeSystem`NestedGrid`PackagePrivate`$lastOutputID =!= 
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                 TypeSystem`NestedGrid`PackagePrivate`$outputID$$], {}, 
                TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger === 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu, True, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger = 
                 TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu = 
                 Block[{TypeSystem`NestedGrid`PackagePrivate`$globalScrollPos = \
{TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$}}, 
                   
                   With[{TypeSystem`NestedGrid`PackagePrivate`lastPath$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$\
lastPathIsLeafHeader, TypeSystem`NestedGrid`PackagePrivate`headerHidden$ = And[
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    Alternatives["RowHeader", "ColumnHeader"]], 
                    TypeSystem`NestedGrid`PackagePrivate`headerHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]], 
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`allHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`anyHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`anyHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ = 
                    TypeSystem`NestedGrid`PackagePrivate`columnSortDirection[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortPaths"], 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortDirections"]], 
                    TypeSystem`NestedGrid`PackagePrivate`haveData$ = Not[
                    FailureQ[
                    TypeSystem`NestedGrid`PackagePrivate`datasetInitialData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]]], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$ = Not[
                    FreeQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, Keys]]}, 
                    Join[{
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    Not[TypeSystem`NestedGrid`PackagePrivate`anyHidden$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$], 
                    Nothing, 
                    MenuItem[
                    "Show " <> 
                    Which[TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "remove"]], MenuEvaluator -> Automatic]], 
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    TypeSystem`NestedGrid`PackagePrivate`pathEmptyQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$, 
                    And[
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$, 
                    TypeSystem`NestedGrid`PackagePrivate`headerHidden$]], 
                    Nothing, 
                    MenuItem[
                    "Hide " <> 
                    Which[TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, "add"]], 
                    MenuEvaluator -> Automatic]], Delimiter}, 
                    If[
                    And[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`lastPathType$, 
                    Alternatives["ColumnHeader", "KeyDummy"]], 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
                    Not[TypeSystem`NestedGrid`PackagePrivate`allHidden$]], {
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Ascending", 
                    MenuItem["Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Ascending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Descending", 
                    MenuItem["Reverse Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Descending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    None, 
                    MenuItem["Unsort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, None]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter}, {}], {
                    MenuItem["Copy Position to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Copy Data to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter, 
                    MenuItem["Paste Position in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Paste Data in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], Nothing]}]]]]], FontFamily -> 
            "Source Sans Pro", FontSize -> 14, FontWeight -> Plain}, Dividers -> 
          All, FrameStyle -> GrayLevel[0.7490196078431373], 
          Spacings -> {0, 0}, Alignment -> Left, 
          BaseStyle -> {
           FontFamily -> "Source Sans Pro", FontSize -> 14, FontWeight -> 
            Plain}], LineBreakWithin -> False, ContextMenu -> {}, NumberMarks -> 
         False, ShowAutoStyles -> False]], 
      TypeSystem`NestedGrid`PackagePrivate`initialQ = True}, 
     Dynamic[
      TypeSystem`NestedGrid`PackagePrivate`setupViewPath[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, If[
         Not[TypeSystem`NestedGrid`PackagePrivate`initialQ], 
         Module[{
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = $Failed, 
           TypeSystem`NestedGrid`PackagePrivate`tmpData$ = 
           TypeSystem`NestedGrid`PackagePrivate`datasetData[
            TypeSystem`NestedGrid`PackagePrivate`$state$$]}, 
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = If[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpData$], 
             TypeSystem`NestedGrid`PackagePrivate`renderedGrid, 
             TypeSystem`NestedGrid`PackagePrivate`renderGrid[
             TypeSystem`NestedGrid`PackagePrivate`$state$$, 
              TypeSystem`NestedGrid`PackagePrivate`$path$$, 
              TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
              TypeSystem`NestedGrid`PackagePrivate`localHold[
              TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
             TypeSystem`NestedGrid`PackagePrivate`tmpData$]]; If[
            Not[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]], 
            TypeSystem`NestedGrid`PackagePrivate`renderedGrid = 
            TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]; Null]]; 
       TypeSystem`NestedGrid`PackagePrivate`initialQ = False; 
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$; 
       TypeSystem`NestedGrid`PackagePrivate`$hPos$$; If[
         FailureQ[TypeSystem`NestedGrid`PackagePrivate`renderedGrid], 
         TypeSystem`SparseGrid[
          TypeSystem`H["(data no longer present)"]], 
         TypeSystem`NestedGrid`PackagePrivate`renderedGrid]], 
      TrackedSymbols :> {
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$}], 
     DynamicModuleValues :> {}], 
    TypeSystem`NestedGrid`PackagePrivate`$topBar$$ = Dynamic[
     TypeSystem`NestedGrid`PackagePrivate`makeFramedBar[
      TypeSystem`PackageScope`SubViewPathbar[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, 
       TypeSystem`NestedGrid`PackagePrivate`updateState[
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$path$$, 
        TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
        TypeSystem`NestedGrid`PackagePrivate`localHold[
        TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]]], 
     TrackedSymbols :> {TypeSystem`NestedGrid`PackagePrivate`$path$$}], 
    TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$ = Style[
     Framed[
      Dynamic[
       Replace[
       TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$, {
        TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
           TypeSystem`NestedGrid`PackagePrivate`localHold[
           TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][Null, 
           Blank[]] -> "", TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
           TypeSystem`NestedGrid`PackagePrivate`localHold[
           TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
           Pattern[TypeSystem`NestedGrid`PackagePrivate`path$, 
            Blank[]], 
           Pattern[TypeSystem`NestedGrid`PackagePrivate`pathType$, 
            Blank[]], 
           Pattern[TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
            Blank[]]] :> (
          Increment[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger]; 
          TypeSystem`NestedGrid`PackagePrivate`$lastPath = 
           TypeSystem`NestedGrid`PackagePrivate`path$; 
          TypeSystem`NestedGrid`PackagePrivate`$lastPathType = 
           TypeSystem`NestedGrid`PackagePrivate`pathType$; 
          TypeSystem`NestedGrid`PackagePrivate`$lastPathIsLeafHeader = 
           TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$; 
          TypeSystem`NestedGrid`PackagePrivate`$lastOutputID = 
           TypeSystem`NestedGrid`PackagePrivate`localHold[
            TypeSystem`NestedGrid`PackagePrivate`$outputID$$]; 
          TypeSystem`NestedGrid`PackagePrivate`makePathTrail[
           TypeSystem`NestedGrid`PackagePrivate`path$, 
            TypeSystem`NestedGrid`PackagePrivate`makePathElements]), Null :> 
         Spacer[10], Blank[] :> Spacer[10]}], 
       TrackedSymbols :> {
        TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$}], FrameStyle -> 
      None, ImageMargins -> 0, FrameMargins -> 0, Alignment -> Top, 
      ImageSize -> {Automatic, 15}], FontSize -> 1], 
    TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = Null}, 
    DynamicWrapperBox[
     DynamicBox[ToBoxes[
       Dataset`DatasetContent[
       2, "Path" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$path$$], 
        "Grid" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$grid$$], "State" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$state$$], "VPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$vPos$$], "HPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$hPos$$], "TopBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$topBar$$], "BottomBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$], "OutputID" -> 
        Hold[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]], StandardForm],
      ImageSizeCache->{557., {101.134033203125, 106.865966796875}},
      TrackedSymbols:>{
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$}], 
     TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = 
     MouseAnnotation[],
     ImageSizeCache->{557., {101.134033203125, 106.865966796875}}],
    BaseStyle->{LineBreakWithin -> False},
    DynamicModuleValues:>{},
    Initialization:>(TypeSystem`NestedGrid`PackagePrivate`$outputID$$ = 
     CreateUUID[]),
    UnsavedVariables:>{TypeSystem`NestedGrid`PackagePrivate`$outputID$$}],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Dataset`InterpretDataset[1],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.987782319245854*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"dda95191-8840-4846-8cca-34aa438c8a96"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rep", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"d8ResultsAll", "[", "\"\<A1^3 x A1^2\>\"", "]"}], "[", 
      "\"\<SuccessfulRepresentatives\>\"", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"rep", "[", "\"\<RepresentativeAsMatrix\>\"", "]"}], "//", 
  "MatrixForm"}], "\n", 
 RowBox[{"rep", "[", "\"\<OrbitSize\>\"", "]"}], "\n", 
 RowBox[{"rep", "[", "\"\<StabilizerSize\>\"", "]"}], "\n", 
 RowBox[{"rep", "[", "\"\<FixedModuliDim\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.9877823382240458`*^9, 3.987782348525209*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"c2516254-1fd0-4fe5-912b-8ed8bee0d2c4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1"},
     {"1", "1"},
     {"1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.987782338875801*^9, 3.987782349102461*^9}},
 CellLabel->
  "Out[280]//MatrixForm=",ExpressionUUID->"86d1d924-a9c4-4f1d-85a4-\
30328d7322c0"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.987782338875801*^9, 3.987782349107272*^9}},
 CellLabel->
  "Out[281]=",ExpressionUUID->"f7cbc29c-d606-407a-9d58-56393df2c252"],

Cell[BoxData["96"], "Output",
 CellChangeTimes->{{3.987782338875801*^9, 3.987782349111238*^9}},
 CellLabel->
  "Out[282]=",ExpressionUUID->"e17cfa6f-f026-42d6-904a-2f4dee6c872f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.987782338875801*^9, 3.987782349113944*^9}},
 CellLabel->
  "Out[283]=",ExpressionUUID->"9ff381d7-4359-4fba-bb53-5fc9107d3de9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rep", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"d8ResultsAll", "[", "\"\<A3 x A1^2\>\"", "]"}], "[", 
      "\"\<SuccessfulRepresentatives\>\"", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"rep", "[", "\"\<RepresentativeAsMatrix\>\"", "]"}], "//", 
  "MatrixForm"}], "\n", 
 RowBox[{"rep", "[", "\"\<OrbitSize\>\"", "]"}], "\n", 
 RowBox[{"rep", "[", "\"\<StabilizerSize\>\"", "]"}], "\n", 
 RowBox[{"rep", "[", "\"\<FixedModuliDim\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.987782367077125*^9, 3.9877823678723803`*^9}},
 CellLabel->
  "In[284]:=",ExpressionUUID->"4207bdad-266b-47c3-b35a-0ffb2402db1b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1"},
     {"0", "0"},
     {"1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.987782369358368*^9},
 CellLabel->
  "Out[285]//MatrixForm=",ExpressionUUID->"0a1dccca-f4c5-4e69-9b3b-\
255e37143c61"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.987782369360834*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"d3659fdd-47ea-4dca-91c0-3730e49cf07a"],

Cell[BoxData["96"], "Output",
 CellChangeTimes->{3.987782369362981*^9},
 CellLabel->
  "Out[287]=",ExpressionUUID->"a9494dfd-baad-48c7-8fd4-59308a51a4f4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9877823693651533`*^9},
 CellLabel->
  "Out[288]=",ExpressionUUID->"9366ad4f-efbe-4de2-9088-72ec1e2b5c20"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{342, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"52c13d6c-9313-43d7-a124-e84d20862cd5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 161, 3, 98, "Title",ExpressionUUID->"06548251-a79a-413f-9768-c17c7bf6dbc2"],
Cell[CellGroupData[{
Cell[766, 29, 154, 3, 67, "Section",ExpressionUUID->"51ebb21f-1878-4e3a-8c4d-73d7cd4fad5e"],
Cell[CellGroupData[{
Cell[945, 36, 159, 3, 54, "Subsection",ExpressionUUID->"52977076-cb41-4d03-b202-6930e18a8c8a"],
Cell[1107, 41, 4516, 133, 514, "Input",ExpressionUUID->"224baf1b-e845-4ade-a8ea-aac686f7a9d1"]
}, Closed]],
Cell[CellGroupData[{
Cell[5660, 179, 173, 3, 38, "Subsection",ExpressionUUID->"3ba9b37c-1e57-4b48-a0b5-fbb0db267630"],
Cell[5836, 184, 2132, 58, 283, "Input",ExpressionUUID->"681329da-b9f3-4674-9f97-e58c5237cd92"]
}, Closed]],
Cell[CellGroupData[{
Cell[8005, 247, 153, 3, 38, "Subsection",ExpressionUUID->"3e105d76-cc4b-4c97-82af-d158dbdb6e3f"],
Cell[8161, 252, 5394, 136, 451, "Input",ExpressionUUID->"f4556227-6209-4658-8040-6f67798c1c9a"]
}, Closed]],
Cell[CellGroupData[{
Cell[13592, 393, 180, 3, 38, "Subsection",ExpressionUUID->"9273f53a-87ed-47dd-8cf3-ce4b681cae75"],
Cell[13775, 398, 4503, 127, 577, "Input",ExpressionUUID->"1077fffd-60bc-4eb2-82e7-4b997e311a2c"]
}, Closed]],
Cell[CellGroupData[{
Cell[18315, 530, 156, 3, 38, "Subsection",ExpressionUUID->"4cdea65e-e5e0-46a0-b97a-875fd5282df3"],
Cell[18474, 535, 7153, 201, 619, "Input",ExpressionUUID->"636cea21-3780-48c6-89a9-46fe3691c488"]
}, Closed]],
Cell[CellGroupData[{
Cell[25664, 741, 169, 3, 38, "Subsection",ExpressionUUID->"57a7372b-db46-4c71-869c-97582fd9a90f"],
Cell[25836, 746, 15342, 347, 1795, "Input",ExpressionUUID->"65d56564-bb03-4e1b-ade3-90d6dc6c9a1b"]
}, Closed]],
Cell[CellGroupData[{
Cell[41215, 1098, 164, 3, 38, "Subsection",ExpressionUUID->"f79b9024-664f-4498-b7d3-bdd65e105d2a"],
Cell[41382, 1103, 6788, 153, 766, "Input",ExpressionUUID->"1dccb1b8-31d2-42de-908b-9dee93b5dd77"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[48219, 1262, 152, 3, 53, "Section",ExpressionUUID->"10327a44-a14f-40e8-a672-a656f58dd639"],
Cell[CellGroupData[{
Cell[48396, 1269, 163, 3, 54, "Subsection",ExpressionUUID->"974c3ad0-5794-4dc6-b6f3-e115c3a23474"],
Cell[CellGroupData[{
Cell[48584, 1276, 423, 10, 30, "Input",ExpressionUUID->"a7cd023c-c54f-4648-a0b4-e119075472e3"],
Cell[CellGroupData[{
Cell[49032, 1290, 356, 8, 24, "Print",ExpressionUUID->"d45c7acc-1925-4a07-81a5-085d46c8ef4a"],
Cell[49391, 1300, 352, 8, 24, "Print",ExpressionUUID->"2b7e4f60-164f-43bc-93c5-711dc92d589e"],
Cell[49746, 1310, 350, 8, 24, "Print",ExpressionUUID->"be968eeb-ca43-4f70-a2de-995f8ff2a932"],
Cell[50099, 1320, 342, 8, 24, "Print",ExpressionUUID->"a849743d-cb7e-4bc7-8656-a7a1e7bf21a7"],
Cell[50444, 1330, 340, 8, 24, "Print",ExpressionUUID->"1568d904-ceec-44d4-82f5-0778a690e3aa"],
Cell[50787, 1340, 356, 8, 24, "Print",ExpressionUUID->"d80b5697-9f6d-4371-ae81-b008f82e4ad3"],
Cell[51146, 1350, 352, 8, 24, "Print",ExpressionUUID->"c1218d37-d472-43b0-b701-5ea573d03000"],
Cell[51501, 1360, 360, 8, 24, "Print",ExpressionUUID->"efc1eb4d-43ea-45c4-8ad2-5e114281b49c"],
Cell[51864, 1370, 625, 15, 24, "Print",ExpressionUUID->"fafaffe3-1912-47a9-bf02-d12a32c5efef"],
Cell[52492, 1387, 348, 8, 24, "Print",ExpressionUUID->"0f7b256e-75eb-4465-9d6f-1cb5cc4601e6"],
Cell[52843, 1397, 374, 9, 24, "Print",ExpressionUUID->"10dcecb7-0aa5-40ea-8952-89d011c1d4d5"],
Cell[53220, 1408, 340, 8, 24, "Print",ExpressionUUID->"38da8dc1-9087-4bee-9c83-1a1006778614"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53621, 1423, 170, 3, 54, "Subsection",ExpressionUUID->"8d30c521-d1ec-49f8-b5c6-fff765eebf27"],
Cell[CellGroupData[{
Cell[53816, 1430, 429, 11, 73, "Input",ExpressionUUID->"57923c6b-f7bb-4a46-8192-f3862884b6a0"],
Cell[CellGroupData[{
Cell[54270, 1445, 751, 16, 82, "Print",ExpressionUUID->"af6655cf-a1ca-43ce-8f11-50c3f874cb1f"],
Cell[55024, 1463, 334, 8, 24, "Print",ExpressionUUID->"86416da9-bf0c-4aa8-87bb-c6e5716c7cea"],
Cell[55361, 1473, 328, 8, 24, "Print",ExpressionUUID->"7ad4bb6e-cd78-42db-b4e0-b94212a753d4"],
Cell[55692, 1483, 328, 8, 24, "Print",ExpressionUUID->"1e84aa94-6a3b-4061-ae54-fbdb44a68e15"],
Cell[56023, 1493, 322, 8, 24, "Print",ExpressionUUID->"c87ecbc8-4781-4288-b491-7e3d7ff0d562"],
Cell[56348, 1503, 318, 8, 24, "Print",ExpressionUUID->"57ef9288-de41-4b9e-8365-f069096ce373"],
Cell[56669, 1513, 332, 8, 24, "Print",ExpressionUUID->"6993876d-f0dc-45d6-9316-d73abf758400"],
Cell[57004, 1523, 330, 8, 24, "Print",ExpressionUUID->"8e3cbce3-81a3-4c78-b875-ad4240987687"],
Cell[57337, 1533, 338, 8, 24, "Print",ExpressionUUID->"a3072154-768d-4e44-909b-4c40f4c194e4"],
Cell[57678, 1543, 604, 15, 24, "Print",ExpressionUUID->"cefb1a7b-eb8b-45cc-a725-6d67c178d77d"],
Cell[58285, 1560, 328, 8, 24, "Print",ExpressionUUID->"092b6627-2d05-4348-b031-dea09be7aab1"],
Cell[58616, 1570, 350, 9, 24, "Print",ExpressionUUID->"9bdb9a63-a7e4-42ee-80a6-599a69daad5c"],
Cell[58969, 1581, 316, 8, 24, "Print",ExpressionUUID->"9d32a494-d0b5-4c93-9f08-f63a70872b66"],
Cell[59288, 1591, 810, 19, 24, "Print",ExpressionUUID->"0c131453-690a-4130-8852-be4290d2f87a"],
Cell[60101, 1612, 747, 16, 82, "Print",ExpressionUUID->"744c88b6-8e7c-4aff-ac15-47f3f19b60ec"],
Cell[60851, 1630, 330, 8, 24, "Print",ExpressionUUID->"11817f94-2e41-4ca8-8630-b4c5f860b367"],
Cell[61184, 1640, 327, 8, 24, "Print",ExpressionUUID->"e9f77d9b-8055-4314-ab04-3154e88176ce"],
Cell[61514, 1650, 324, 8, 24, "Print",ExpressionUUID->"b0acb20e-1417-4762-83f5-6e39737c3da7"],
Cell[61841, 1660, 322, 8, 24, "Print",ExpressionUUID->"c07635ab-3852-4a84-8e11-cc3e3545e238"],
Cell[62166, 1670, 320, 8, 24, "Print",ExpressionUUID->"889b7033-2c50-4d6b-b669-08eb73e138aa"],
Cell[62489, 1680, 334, 8, 24, "Print",ExpressionUUID->"1e4c5b85-b466-4c5e-8362-4b9c1e27cde3"],
Cell[62826, 1690, 332, 8, 24, "Print",ExpressionUUID->"0d472924-682f-4635-b869-b00ce4e5b690"],
Cell[63161, 1700, 338, 8, 24, "Print",ExpressionUUID->"d37b7e5d-d789-44ce-90c8-f8ce0e6c330c"],
Cell[63502, 1710, 501, 12, 24, "Print",ExpressionUUID->"750b89ba-43d8-49bb-b988-7763af84e0ec"],
Cell[64006, 1724, 326, 8, 24, "Print",ExpressionUUID->"750da046-5c00-432a-92db-5f853feba155"],
Cell[64335, 1734, 350, 9, 24, "Print",ExpressionUUID->"e9e2a8f0-f061-46f0-97c7-dc3fca98ece4"],
Cell[64688, 1745, 318, 8, 24, "Print",ExpressionUUID->"fb742ac1-6460-4f1e-b7e4-6fe23fe5e77f"],
Cell[65009, 1755, 808, 19, 24, "Print",ExpressionUUID->"befc68eb-239a-4733-833f-8cc9a83c438b"],
Cell[65820, 1776, 749, 16, 82, "Print",ExpressionUUID->"b097afa6-d668-43b1-90b8-80527684f6d7"],
Cell[66572, 1794, 332, 8, 24, "Print",ExpressionUUID->"2cdd32a0-9f1a-43b1-8930-26a78094ef8e"],
Cell[66907, 1804, 324, 8, 24, "Print",ExpressionUUID->"b4c35362-448b-466f-896c-ae4c8c22da3c"],
Cell[67234, 1814, 328, 8, 24, "Print",ExpressionUUID->"f9f778f7-ff74-4e5a-a72a-9f37e2a1067a"],
Cell[67565, 1824, 322, 8, 24, "Print",ExpressionUUID->"9ef30ef0-869c-45a1-9dd0-4cd4fb5fe3b8"],
Cell[67890, 1834, 320, 8, 24, "Print",ExpressionUUID->"7d44da93-f8b4-45e2-9c2b-c7be6704e1ae"],
Cell[68213, 1844, 332, 8, 24, "Print",ExpressionUUID->"5a3ca599-6b62-4a81-a25e-16a3b71b9ae8"],
Cell[68548, 1854, 330, 8, 24, "Print",ExpressionUUID->"76a2bf6c-2845-40c8-a0f6-23cd36e8cd70"],
Cell[68881, 1864, 338, 8, 24, "Print",ExpressionUUID->"bbf36082-ffd2-402b-8774-365205ccb24e"],
Cell[69222, 1874, 550, 13, 24, "Print",ExpressionUUID->"1783da73-ca12-4c71-bfd6-603d31cfc8d2"],
Cell[69775, 1889, 326, 8, 24, "Print",ExpressionUUID->"713056d1-c322-4933-b68e-3e63723f6fcb"],
Cell[70104, 1899, 350, 9, 24, "Print",ExpressionUUID->"52d0da1b-968a-42b8-b956-21ebd9b4e78f"],
Cell[70457, 1910, 316, 8, 24, "Print",ExpressionUUID->"03d71374-e793-4870-ae32-a8a2da6d7067"],
Cell[70776, 1920, 808, 19, 24, "Print",ExpressionUUID->"85d163ba-540c-4d0c-8443-fd0152f3aa09"],
Cell[71587, 1941, 739, 15, 82, "Print",ExpressionUUID->"7cd5ec5b-ea05-403d-adef-dec0eb14d300"],
Cell[72329, 1958, 326, 8, 24, "Print",ExpressionUUID->"1f49cbc4-ad84-4daa-843b-0f3eed60f6d6"],
Cell[72658, 1968, 324, 8, 24, "Print",ExpressionUUID->"3de947fe-d41e-48cf-95c9-74ff54d620d8"],
Cell[72985, 1978, 323, 8, 24, "Print",ExpressionUUID->"a6db586d-9dfa-4e16-b605-eb3f47d59807"],
Cell[73311, 1988, 320, 8, 24, "Print",ExpressionUUID->"84b56e17-56c1-4fa8-8b62-ede0f6cac9cd"],
Cell[73634, 1998, 318, 8, 24, "Print",ExpressionUUID->"72852582-b9ad-4ed5-b3d9-a82b4f6750cd"],
Cell[73955, 2008, 334, 8, 24, "Print",ExpressionUUID->"bfdd4ffb-7f2e-40b8-ad93-646ea62b5d86"],
Cell[74292, 2018, 330, 8, 24, "Print",ExpressionUUID->"3f1b86d2-6349-4390-88a3-3f5704f14345"],
Cell[74625, 2028, 338, 8, 24, "Print",ExpressionUUID->"69558b96-8741-491b-8c15-be9339fcfdb5"],
Cell[74966, 2038, 501, 12, 24, "Print",ExpressionUUID->"0f0c3367-d864-4745-9a91-49ccdc3c86f1"],
Cell[75470, 2052, 326, 8, 24, "Print",ExpressionUUID->"a5eaf3a7-a68c-45ad-9e0b-4b3560a090b1"],
Cell[75799, 2062, 350, 9, 24, "Print",ExpressionUUID->"993905f8-c22d-46cb-8a86-437ac1db32b1"],
Cell[76152, 2073, 318, 8, 24, "Print",ExpressionUUID->"f9592adc-1f38-4652-beeb-db7e7cc51aaa"],
Cell[76473, 2083, 804, 19, 24, "Print",ExpressionUUID->"6e473a0d-a92f-423f-a403-2c22fc649cb0"],
Cell[77280, 2104, 749, 16, 82, "Print",ExpressionUUID->"c14f4d3f-9a80-4025-b2bb-166987e5fb14"],
Cell[78032, 2122, 334, 8, 24, "Print",ExpressionUUID->"c03f3e35-95f3-455d-9259-cbe0666a6f76"],
Cell[78369, 2132, 328, 8, 24, "Print",ExpressionUUID->"b8b6fea4-218f-4c92-b3c2-fa530b09a9f7"],
Cell[78700, 2142, 327, 8, 24, "Print",ExpressionUUID->"cdcf50da-981a-46c3-8444-afa0af3460db"],
Cell[79030, 2152, 320, 8, 24, "Print",ExpressionUUID->"0c171576-4130-4510-aeb2-13b6166e2f67"],
Cell[79353, 2162, 320, 8, 24, "Print",ExpressionUUID->"6cba8fd5-bdbf-4aa8-ae10-2b60b9267258"],
Cell[79676, 2172, 334, 8, 24, "Print",ExpressionUUID->"86dbcfce-40bf-4eab-a8eb-430f85cb4081"],
Cell[80013, 2182, 330, 8, 24, "Print",ExpressionUUID->"e7895d9a-74e4-49cf-ae5f-c35e554d244e"],
Cell[80346, 2192, 338, 8, 24, "Print",ExpressionUUID->"3ee7ee05-d274-4312-a5a5-7afe268f1b3d"],
Cell[80687, 2202, 501, 12, 24, "Print",ExpressionUUID->"df81988a-1c80-4d8b-bed9-1d8511abedf9"],
Cell[81191, 2216, 326, 8, 24, "Print",ExpressionUUID->"35ca9e23-087e-498a-8554-f817a21ce3e6"],
Cell[81520, 2226, 352, 9, 24, "Print",ExpressionUUID->"c8815d01-9da6-49b0-9085-1f3025e1be24"],
Cell[81875, 2237, 318, 8, 24, "Print",ExpressionUUID->"ae5689f6-7e4b-45b4-b01a-d147dcfdc26c"],
Cell[82196, 2247, 810, 19, 24, "Print",ExpressionUUID->"c3d3d8c0-5498-4e15-9ee0-54b8ac75e3c5"],
Cell[83009, 2268, 745, 16, 82, "Print",ExpressionUUID->"3d417401-3d13-48cb-b14c-6fb1bca4c60c"],
Cell[83757, 2286, 328, 8, 24, "Print",ExpressionUUID->"7bf76212-1b8a-4d7b-ad05-2eb4fd5e1f0a"],
Cell[84088, 2296, 328, 8, 24, "Print",ExpressionUUID->"1d3ac840-801f-47a4-88d5-6a35ea15553c"],
Cell[84419, 2306, 324, 8, 24, "Print",ExpressionUUID->"d1f67a49-5fa6-4df2-9a35-bce0b28ac616"],
Cell[84746, 2316, 322, 8, 24, "Print",ExpressionUUID->"f5da270e-bf41-4198-ae2f-e30e1553f3c7"],
Cell[85071, 2326, 318, 8, 24, "Print",ExpressionUUID->"8a6a7ef5-9c58-4b22-91f6-3acb73d37977"],
Cell[85392, 2336, 333, 8, 24, "Print",ExpressionUUID->"2c5f9739-c38f-4e41-b6ec-032afe52db9a"],
Cell[85728, 2346, 330, 8, 24, "Print",ExpressionUUID->"f7611193-b5d7-4208-af9f-7e7a3b2b79ac"],
Cell[86061, 2356, 340, 8, 24, "Print",ExpressionUUID->"31061820-62cc-45b7-8288-7a6038ed7c5d"],
Cell[86404, 2366, 435, 10, 24, "Print",ExpressionUUID->"62fb3c76-6748-4d6c-81ad-00419afc6767"],
Cell[86842, 2378, 328, 8, 24, "Print",ExpressionUUID->"fbc80d72-996e-450d-84e2-8f8b84de74e7"],
Cell[87173, 2388, 352, 9, 24, "Print",ExpressionUUID->"a83545d7-56d3-47a1-b7a7-ddebe9add4ad"],
Cell[87528, 2399, 318, 8, 24, "Print",ExpressionUUID->"92501824-27ed-47da-a216-d7e4dee4ade2"],
Cell[87849, 2409, 806, 19, 24, "Print",ExpressionUUID->"1fc0761a-dca6-4ca4-9d14-3a7327ff7a74"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88704, 2434, 249, 5, 30, "Input",ExpressionUUID->"3b3d57b7-64da-43b0-9e37-db560b058779"],
Cell[88956, 2441, 43978, 824, 227, "Output",ExpressionUUID->"dda95191-8840-4846-8cca-34aa438c8a96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132971, 3270, 729, 17, 136, "Input",ExpressionUUID->"c2516254-1fd0-4fe5-912b-8ed8bee0d2c4"],
Cell[133703, 3289, 662, 20, 79, "Output",ExpressionUUID->"86d1d924-a9c4-4f1d-85a4-30328d7322c0"],
Cell[134368, 3311, 177, 3, 34, "Output",ExpressionUUID->"f7cbc29c-d606-407a-9d58-56393df2c252"],
Cell[134548, 3316, 178, 3, 34, "Output",ExpressionUUID->"e17cfa6f-f026-42d6-904a-2f4dee6c872f"],
Cell[134729, 3321, 177, 3, 34, "Output",ExpressionUUID->"9ff381d7-4359-4fba-bb53-5fc9107d3de9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134943, 3329, 727, 17, 136, "Input",ExpressionUUID->"4207bdad-266b-47c3-b35a-0ffb2402db1b"],
Cell[135673, 3348, 638, 20, 79, "Output",ExpressionUUID->"0a1dccca-f4c5-4e69-9b3b-255e37143c61"],
Cell[136314, 3370, 153, 3, 34, "Output",ExpressionUUID->"d3659fdd-47ea-4dca-91c0-3730e49cf07a"],
Cell[136470, 3375, 154, 3, 34, "Output",ExpressionUUID->"a9494dfd-baad-48c7-8fd4-59308a51a4f4"],
Cell[136627, 3380, 155, 3, 57, "Output",ExpressionUUID->"9366ad4f-efbe-4de2-9088-72ec1e2b5c20"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


